Josephson dynamical simulation using the electronic circuit simulator APLAC: a tutorial

Analysis Program for Linear Active Circuits (APLAC) is a general-purpose electronics circuit simulator, which has included a built-in model of the Josephson junction (JJ) since late 80's. It capabilities in simulating eg. noisy Superconducting Quantum Interference Devices (SQUIDs), Rapid Single Flux Quantum (RSFQ) logic circuits, or Superconducting Transition Edge Sensors (TESes) are relatively unknown within the superconducting electronics community. Here we give a brief step-to-step tutorial for APLAC users to unleash those capabilities.

==> anc/DCSQUID_A.I <==
$ -------------------------------------------------------------
$ File     : C:\Data\athena\aplac\APLAC_tutorial\DCSQUID_A.i
$ Schema file  : C:\Data\athena\aplac\APLAC_tutorial\DCSQUID_A.N
$ Generated with APLAC Editor version 3.4.7
$ Thu Oct 20 14:16:14 2016
$ -------------------------------------------------------------

Prepare EULER


JJ JJ1 node1 GND 
+ IC=10u
+ C=0.35p
JJ JJ2 node2 GND 
+ IC=10u
+ C=0.35p
Ind L1 node1 N0 
+ 52p I=IL1
Ind L2 N0 node2 
+ 52p I=IL2
Res R1 node2 GND 
+ 8.1
Res R2 node1 GND 
+ 8.1
Curr I1 GND N0 
+ TRAN Ifte(t<0.1n, 20.2u*t/0.1n, 20.2u)
Ind L3 node3 node4 
+ 52p
Ind L4 node4 GND 
+ 52p
Curr I2 GND node5 
+ TRAN 
+ Ifte(t<0.1n,
+ 5u*t/0.1n, 5u)
Short B1 node5 node3 
+ I=Iin
Muc Muc1 L1 L3 
Muc Muc2 L2 L4 
Sweep "" LOOP 250 TIME LIN 0n 0.5n
Show Y Vtran(N0)
+ Y2 (Itran(IL1)+Itran(IL2))/2

EndSweep


==> anc/DCSQUID_A.N <==
@T2 0 1 1 0 3 4 7 0 31 0 0 0 0 2 JJ 448 15 IC=10u
C=0.35p 2 JJ 3 JJ1 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 1 0 0 0 2 JJ 448 15 IC=10u
C=0.35p 2 JJ 3 JJ2 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 2 0 0 0 3 IND 103 9 52p I=IL1 3 IND 2 L1 3 Ind 1 -1 1 0 0  1 0 5 0 16 1 1 0 3 0 0 0 3 IND 103 9 52p I=IL2 3 IND 2 L2 3 Ind 1 -1 1 0 0  1 0 5 0 16 1 1 0 4 0 0 0 6 Ground 157 0  6 Ground 7 Ground1 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 5 0 0 0 9 Connector 245 0  9 Connector 10 Connector1 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 6 0 0 0 3 RES 90 3 8.1 3 RES 2 R1 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 7 0 0 0 9 Connector 245 0  9 Connector 10 Connector2 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 8 0 0 0 9 Connector 245 0  9 Connector 11 Connector13 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 9 0 0 0 3 RES 90 3 8.1 3 RES 2 R2 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 10 0 0 0 9 Connector 245 0  9 Connector 10 Connector4 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 11 0 0 0 9 Connector 245 0  9 Connector 11 Connector14 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 12 0 0 0 4 CURR 160 38 TRAN Ifte(t<0.1n, 20.2u*t/0.1n, 20.2u) 4 CURR 2 I1 4 Curr -1 -1 1 0 0  1 0 5 0 16 1 1 0 13 0 0 0 6 Ground 157 0  6 Ground 7 Ground2 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 14 0 0 0 9 Connector 245 0  9 Connector 11 Connector15 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 15 0 0 0 9 Connector 245 0  9 Connector 11 Connector16 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 16 0 0 0 0  250 0  0  1 1 0  0 0 -2 0 0  1 0 5 0 16 0 0 0 104 Sweep 
"" LOOP 250 TIME LIN 0n 0.5n

Show Y Vtran(N0)
+ Y2 (Itran(IL1)+Itran(IL2))/2


EndSweep
 2 -1 17 0 0 0 10 Node_point 140 0  10 Node_point 2 N0 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 18 0 0 0 0  250 0  0  1 2 0  0 0 -2 0 0  1 0 5 0 16 0 0 0 13 Prepare EULER 0 -1 20 0 0 0 3 IND 103 3 52p 3 IND 2 L3 3 Ind 1 -1 1 0 0  1 0 5 0 16 1 1 0 21 0 0 0 3 IND 103 3 52p 3 IND 2 L4 3 Ind 1 -1 1 0 0  1 0 5 0 16 1 1 0 22 0 0 0 3 Muc 218 0  3 Muc 4 Muc1 3 Muc -1 -1 2 0 0  1 0 5 0 16 0 0 0 23 0 0 0 5 Input 222 0  5 Input 2 L1 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 24 0 0 0 5 Input 222 0  5 Input 2 L3 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 25 0 0 0 3 Muc 218 0  3 Muc 4 Muc2 3 Muc -1 -1 2 0 0  1 0 5 0 16 0 0 0 26 0 0 0 5 Input 222 0  5 Input 2 L2 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 27 0 0 0 5 Input 222 0  5 Input 2 L4 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 28 0 0 0 6 Ground 157 0  6 Ground 7 Ground4 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 29 0 0 0 4 CURR 160 35 TRAN 
Ifte(t<0.1n,
5u*t/0.1n, 5u) 4 CURR 2 I2 4 Curr -1 -1 1 0 0  1 0 5 0 16 1 1 0 30 0 0 0 6 Ground 157 0  6 Ground 7 Ground5 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 41 0 0 0 5 Short 169 5 I=Iin 5 Short 2 B1 5 Short -1 -1 1 0 0  1 0 5 0 16 1 1 0 28 0 10 0 9 0 0 1 0 1 7 0 6 0 0 1 0 2 11 0 6 1 0 1 0 3 4 0 5 0 0 1 0 4 8 0 9 1 0 1 0 5 12 1 15 0 0 1 0 6 3 1 7 0 0 1 0 7 7 0 1 0 0 1 0 8 5 0 8 0 0 1 0 9 8 0 0 1 0 1 0 10 2 0 10 0 0 1 0 11 10 0 0 0 0 1 0 12 5 0 11 0 0 1 0 13 11 0 1 1 0 1 0 14 13 0 12 0 0 1 0 15 14 0 15 0 0 1 0 16 3 0 14 0 0 1 0 17 14 0 2 1 0 1 0 18 15 0 17 0 0 1 0 19 23 0 22 0 0 1 0 22 24 0 22 1 0 1 0 23 26 0 25 0 0 1 0 24 27 0 25 1 0 1 0 25 41 1 20 0 0 1 0 26 21 0 20 1 0 1 0 27 30 0 29 0 0 1 0 28 21 1 28 0 0 1 0 35 41 0 29 1 0 1 0 0 0  0 0  0  0  3 4 Text 7 PreDefs 13 Prepare EULER 1 0 5 0 15 Circuit Diagram 0  0  1 0 5 0 5 Sweep 0  84 "" LOOP 250 TIME LIN 0n 0.5n

Show Y Vtran(N0)
+ Y2 (Itran(IL1)+Itran(IL2))/2

 1 0 5 0 1 0 51 0 0 0 448 1 1 410 285 1 1 0 0 2 0 0 0 0 1 1 0 448 1 1 510 285 1 1 0 0 2 0 0 0 1 2 2 0 103 1 1 415 270 1 1 0 0 2 0 0 0 2 3 3 0 103 1 1 465 270 1 1 0 0 2 0 0 0 3 4 4 0 157 1 1 460 390 1 1 0 0 1 0 0 0 4 5 5 0 245 1 1 460 370 1 1 0 0 1 0 0 0 5 1 6 0 0 2 1 460 325 1 1 0 0 2 0 0 0 1 0 7 0 0 2 1 420 300 1 1 0 0 2 0 0 0 0 6 8 0 90 1 1 545 285 1 1 0 0 2 90 0 0 6 7 9 0 245 1 1 510 270 1 1 0 0 1 0 0 0 7 8 10 0 245 1 1 410 370 1 1 0 0 1 0 0 0 8 9 11 0 90 1 1 380 285 1 1 0 0 2 90 0 0 9 10 12 0 245 1 1 410 270 1 1 0 0 1 0 0 0 10 11 13 0 245 1 1 510 370 1 1 0 0 1 0 0 0 11 9 14 0 0 2 1 345 300 1 1 0 0 2 0 0 0 9 6 15 0 0 2 1 550 315 1 1 0 0 2 0 0 0 6 12 16 0 160 1 1 310 365 1 1 0 0 2 180 0 0 12 13 17 0 157 1 1 310 385 1 1 0 0 1 0 0 0 13 21 18 0 0 3 1 465 230 1 1 0 0 2 0 0 0 21 12 19 0 0 2 1 260 405 1 1 0 0 2 0 0 0 12 3 20 0 0 2 1 495 250 1 1 0 0 2 0 0 0 3 2 21 0 0 2 1 385 250 1 1 0 0 2 0 0 0 2 14 22 0 245 1 1 455 270 1 1 0 0 1 0 0 0 14 17 23 0 140 1 1 470 210 1 1 0 0 1 0 0 0 17 16 24 0 250 1 1 645 240 1 1 0 0 0 0 0 0 16 20 25 0 0 3 1 430 230 1 1 0 0 2 0 0 0 20 17 26 0 0 3 1 470 185 1 1 0 0 1 0 0 0 17 3 27 0 0 3 1 460 270 1 1 0 0 2 0 0 0 3 2 28 0 0 3 1 415 270 1 1 0 0 2 0 0 0 2 15 29 0 245 1 1 455 210 1 1 0 0 1 0 0 0 15 20 30 0 103 1 1 410 250 1 1 0 0 2 180 1 0 20 20 31 0 0 2 1 405 225 1 1 0 0 2 0 0 0 20 21 32 0 103 1 1 470 250 1 1 0 0 2 180 1 0 21 21 33 0 0 2 1 480 225 1 1 0 0 2 0 0 0 21 22 34 0 218 1 1 365 235 1 1 0 0 2 0 0 0 22 23 35 0 222 1 1 365 235 1 1 0 0 1 0 0 0 23 23 36 0 0 3 1 340 210 1 1 0 0 1 0 0 0 23 24 37 0 222 1 1 375 235 1 1 0 0 1 0 1 0 24 24 38 0 0 3 1 375 210 1 1 0 0 1 0 0 0 24 25 39 0 218 1 1 550 235 1 1 0 0 2 0 0 0 25 26 40 0 222 1 1 550 235 1 1 0 0 1 0 0 0 26 26 41 0 0 3 1 525 210 1 1 0 0 1 0 0 0 26 27 42 0 222 1 1 560 235 1 1 0 0 1 0 1 0 27 27 43 0 0 3 1 560 210 1 1 0 0 1 0 0 0 27 28 44 0 157 1 1 585 275 1 1 0 0 1 0 0 0 28 29 45 0 160 1 1 175 300 1 1 0 0 2 180 0 0 29 30 46 0 157 1 1 175 300 1 1 0 0 1 0 0 0 30 29 47 0 0 2 1 155 200 1 1 0 0 2 0 0 0 29 18 48 0 250 1 1 645 200 1 1 0 0 0 0 0 0 18 41 63 0 169 1 1 200 250 1 1 0 0 2 0 0 0 41 41 70 0 0 2 1 195 255 1 1 0 0 2 0 0 0 41 28 0 12 0 11 0 0 1 0 1 1 0 0 2 410 270 380 285 1 380 270 1 0 1 9 0 8 0 0 1 0 1 1 0 0 2 510 270 545 285 1 545 270 1 1 2 13 0 8 1 0 1 0 1 1 0 0 2 510 370 545 325 1 545 370 1 2 3 4 0 5 0 0 1 0 1 1 0 0 2 460 390 460 370 0 1 3 4 10 0 11 1 0 1 0 1 1 0 0 2 410 370 380 325 1 380 370 1 4 5 16 1 29 0 0 1 0 1 1 0 0 2 310 325 455 210 1 310 210 1 5 6 3 1 9 0 0 1 0 1 1 0 0 2 505 270 510 270 0 1 6 7 9 0 1 0 0 1 0 1 1 0 0 2 510 270 510 285 0 1 7 8 5 0 10 0 0 1 0 1 1 0 0 2 460 370 410 370 0 1 8 9 10 0 0 1 0 1 0 1 1 0 0 2 410 370 410 325 0 1 9 10 2 0 12 0 0 1 0 1 1 0 0 2 415 270 410 270 0 1 10 11 12 0 0 0 0 1 0 1 1 0 0 2 410 270 410 285 0 1 11 12 5 0 13 0 0 1 0 1 1 0 0 2 460 370 510 370 0 1 12 13 13 0 1 1 0 1 0 1 1 0 0 2 510 370 510 325 0 1 13 14 17 0 16 0 0 1 0 1 1 0 0 2 310 385 310 365 0 1 14 15 22 0 29 0 0 1 0 1 1 0 0 2 455 270 455 210 0 1 15 16 3 0 22 0 0 1 0 1 1 0 0 2 465 270 455 270 0 1 16 17 22 0 2 1 0 1 0 1 1 0 0 2 455 270 455 270 0 1 17 18 29 0 23 0 0 1 0 1 1 0 0 2 455 210 470 210 0 1 18 19 35 0 34 0 0 1 0 1 1 0 0 2 365 235 365 235 0 1 19 22 37 0 34 1 0 1 0 1 1 0 0 2 375 235 375 235 0 1 22 23 40 0 39 0 0 1 0 1 1 0 0 2 550 235 550 235 0 1 23 24 42 0 39 1 0 1 0 1 1 0 0 2 560 235 560 235 0 1 24 25 63 1 30 0 0 1 0 1 1 0 0 2 220 250 410 250 0 1 25 26 32 0 30 1 0 1 0 1 1 0 0 2 470 250 450 250 0 1 26 27 46 0 45 0 0 1 0 1 1 0 0 2 175 300 175 300 0 1 27 28 32 1 44 0 0 1 0 1 1 0 0 2 510 250 585 275 1 585 250 1 28 35 63 0 45 1 0 1 0 1 1 0 0 2 200 250 175 260 1 175 250 1 35 0 0 256 256 -13 0 243 256 11 Courier New 8 0 0 256 256 256 256 5 5 0 0 49 15 1083 759 0 0 

==> anc/DCSQUID_B.I <==
$ -------------------------------------------------------------
$ File     : C:\Data\athena\aplac\APLAC_tutorial\DCSQUID_B.i
$ Schema file  : C:\Data\athena\aplac\APLAC_tutorial\DCSQUID_B.N
$ Generated with APLAC Editor version 3.4.7
$ Thu Oct 20 14:35:33 2016
$ -------------------------------------------------------------

Prepare EULER


JJ JJ1 node1 GND 
+ IC=10u
+ C=0.35p
JJ JJ2 node2 GND 
+ IC=10u
+ C=0.35p
Ind L1 node1 node3 
+ 52p 
+ I=IL1
Ind L2 node3 node2 
+ 52p 
+ I=IL2
Res R1 node2 GND 
+ 8.1
Res R2 node1 GND 
+ 8.1
Curr I1 GND node3 
+ TRAN Ifte(t<0.1n, 20.2u*t/0.1n, 20.2u)
Res R3 node4 node3 
+ 1k
Cap C1 node4 GND 
+ 320f
Ind L3 node5 node6 
+ 52p
Ind L4 node6 GND 
+ 52p
Curr I2 GND node7 
+ TRAN 60u*t/40n
Cap C2 N0 GND 
+ 32f
Res R4 N0 node4 
+ 10k
Short B1 node7 node5 
+ I=Iin
Muc Muc1 L1 L3 
Muc Muc2 L2 L4 
Sweep "" LOOP 20000 TIME LIN 0n 40n
Show Y Vtran(N0)

EndSweep


==> anc/DCSQUID_B.N <==
@T2 0 1 1 0 3 4 7 0 39 0 0 0 0 2 JJ 448 15 IC=10u
C=0.35p 2 JJ 3 JJ1 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 1 0 0 0 2 JJ 448 15 IC=10u
C=0.35p 2 JJ 3 JJ2 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 2 0 0 0 3 IND 103 11 52p 
I=IL1 3 IND 2 L1 3 Ind 0 -1 1 0 0  1 0 5 0 16 1 1 0 3 0 0 0 3 IND 103 11 52p 
I=IL2 3 IND 2 L2 3 Ind 0 -1 1 0 0  1 0 5 0 16 1 1 0 4 0 0 0 6 Ground 157 0  6 Ground 7 Ground1 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 5 0 0 0 9 Connector 245 0  9 Connector 10 Connector1 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 6 0 0 0 3 RES 90 3 8.1 3 RES 2 R1 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 7 0 0 0 9 Connector 245 0  9 Connector 10 Connector2 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 8 0 0 0 9 Connector 245 0  9 Connector 11 Connector13 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 9 0 0 0 3 RES 90 3 8.1 3 RES 2 R2 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 10 0 0 0 9 Connector 245 0  9 Connector 10 Connector4 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 11 0 0 0 9 Connector 245 0  9 Connector 11 Connector14 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 12 0 0 0 4 CURR 160 38 TRAN Ifte(t<0.1n, 20.2u*t/0.1n, 20.2u) 4 CURR 2 I1 4 Curr -1 -1 1 0 0  1 0 5 0 16 1 1 0 13 0 0 0 6 Ground 157 0  6 Ground 7 Ground2 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 14 0 0 0 9 Connector 245 0  9 Connector 11 Connector15 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 15 0 0 0 3 RES 90 2 1k 3 RES 2 R3 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 16 0 0 0 0  250 0  0  1 1 0  0 0 -2 0 0  1 0 5 0 16 0 0 0 75 Sweep 
"" LOOP 20000 TIME LIN 0n 40n

Show Y Vtran(N0)



EndSweep
 2 -1 17 0 0 0 3 CAP 104 4 320f 3 CAP 2 C1 3 Cap -1 -1 1 0 0  1 0 5 0 16 1 1 0 18 0 0 0 0  250 0  0  1 2 0  0 0 -2 0 0  1 0 5 0 16 0 0 0 13 Prepare EULER 0 -1 19 0 0 0 6 Ground 157 0  6 Ground 7 Ground6 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 20 0 0 0 3 IND 103 3 52p 3 IND 2 L3 3 Ind 0 -1 1 0 0  1 0 5 0 16 1 1 0 21 0 0 0 3 IND 103 3 52p 3 IND 2 L4 3 Ind 0 -1 1 0 0  1 0 5 0 16 1 1 0 22 0 0 0 3 Muc 218 0  3 Muc 4 Muc1 3 Muc -1 -1 2 0 0  1 0 5 0 16 0 0 0 23 0 0 0 5 Input 222 0  5 Input 2 L1 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 24 0 0 0 5 Input 222 0  5 Input 2 L3 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 25 0 0 0 3 Muc 218 0  3 Muc 4 Muc2 3 Muc -1 -1 2 0 0  1 0 5 0 16 0 0 0 26 0 0 0 5 Input 222 0  5 Input 2 L2 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 27 0 0 0 5 Input 222 0  5 Input 2 L4 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 28 0 0 0 6 Ground 157 0  6 Ground 7 Ground4 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 29 0 0 0 4 CURR 160 14 TRAN 60u*t/40n 4 CURR 2 I2 4 Curr -1 -1 1 0 0  1 0 5 0 16 1 1 0 30 0 0 0 6 Ground 157 0  6 Ground 7 Ground5 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 31 0 0 0 3 CAP 104 3 32f 3 CAP 2 C2 3 Cap -1 -1 1 0 0  1 0 5 0 16 1 1 0 32 0 0 0 3 RES 90 3 10k 3 RES 2 R4 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 33 0 0 0 6 Ground 157 0  6 Ground 7 Ground7 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 34 0 0 0 9 Connector 245 0  9 Connector 11 Connector18 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 35 0 0 0 9 Connector 245 0  9 Connector 11 Connector16 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 36 0 0 0 9 Connector 245 0  9 Connector 11 Connector17 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 37 0 0 0 10 Node_point 140 0  10 Node_point 2 N0 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 41 0 0 0 5 Short 169 5 I=Iin 5 Short 2 B1 5 Short -1 -1 1 0 0  1 0 5 0 16 1 1 0 36 0 10 0 9 0 0 1 0 1 7 0 6 0 0 1 0 2 11 0 6 1 0 1 0 3 4 0 5 0 0 1 0 4 8 0 9 1 0 1 0 5 19 0 17 1 0 1 0 6 3 1 7 0 0 1 0 7 7 0 1 0 0 1 0 8 5 0 8 0 0 1 0 9 8 0 0 1 0 1 0 10 2 0 10 0 0 1 0 11 10 0 0 0 0 1 0 12 5 0 11 0 0 1 0 13 11 0 1 1 0 1 0 14 13 0 12 0 0 1 0 15 33 0 31 1 0 1 0 16 3 0 14 0 0 1 0 17 14 0 2 1 0 1 0 18 15 1 34 0 0 1 0 19 23 0 22 0 0 1 0 20 17 0 35 0 0 1 0 21 32 1 35 0 0 1 0 22 24 0 22 1 0 1 0 23 26 0 25 0 0 1 0 24 27 0 25 1 0 1 0 25 41 1 20 0 0 1 0 26 21 0 20 1 0 1 0 27 30 0 29 0 0 1 0 28 21 1 28 0 0 1 0 29 35 0 15 0 0 1 0 30 31 0 36 0 0 1 0 31 12 1 34 0 0 1 0 32 36 0 32 0 0 1 0 33 34 0 14 0 0 1 0 34 37 0 36 0 0 1 0 35 41 0 29 1 0 1 0 0 0  0 0  0  0  3 4 Text 7 PreDefs 13 Prepare EULER 1 0 5 0 15 Circuit Diagram 0  0  1 0 5 0 5 Sweep 0  55 "" LOOP 20000 TIME LIN 0n 40n

Show Y Vtran(N0)


 1 0 5 0 1 0 59 0 0 0 448 1 1 410 285 1 1 0 0 2 0 0 0 0 1 1 0 448 1 1 510 285 1 1 0 0 2 0 0 0 1 2 2 0 103 1 1 415 270 1 1 0 0 2 0 0 0 2 3 3 0 103 1 1 465 270 1 1 0 0 2 0 0 0 3 4 4 0 157 1 1 460 390 1 1 0 0 1 0 0 0 4 5 5 0 245 1 1 460 370 1 1 0 0 1 0 0 0 5 1 6 0 0 2 1 460 325 1 1 0 0 2 0 0 0 1 0 7 0 0 2 1 420 300 1 1 0 0 2 0 0 0 0 6 8 0 90 1 1 545 285 1 1 0 0 2 90 0 0 6 7 9 0 245 1 1 510 270 1 1 0 0 1 0 0 0 7 8 10 0 245 1 1 410 370 1 1 0 0 1 0 0 0 8 9 11 0 90 1 1 380 285 1 1 0 0 2 90 0 0 9 10 12 0 245 1 1 410 270 1 1 0 0 1 0 0 0 10 11 13 0 245 1 1 510 370 1 1 0 0 1 0 0 0 11 9 14 0 0 2 1 345 300 1 1 0 0 2 0 0 0 9 6 15 0 0 2 1 550 315 1 1 0 0 2 0 0 0 6 12 16 0 160 1 1 310 365 1 1 0 0 2 180 0 0 12 13 17 0 157 1 1 310 385 1 1 0 0 1 0 0 0 13 17 18 0 0 2 1 515 180 1 1 0 0 2 0 0 0 17 12 19 0 0 2 1 260 405 1 1 0 0 2 0 0 0 12 3 20 0 0 2 1 465 270 1 1 0 0 2 0 0 0 3 2 21 0 0 2 1 425 270 1 1 0 0 2 0 0 0 2 14 22 0 245 1 1 455 270 1 1 0 0 1 0 0 0 14 15 23 0 90 1 1 500 165 1 1 0 0 2 180 0 0 15 16 24 0 250 1 1 645 240 1 1 0 0 0 0 0 0 16 31 25 0 0 2 1 570 180 1 1 0 0 2 0 0 0 31 17 26 0 104 1 1 505 170 1 1 0 0 2 90 0 0 17 32 27 0 90 1 1 555 165 1 1 0 0 2 180 0 0 32 31 28 0 104 1 1 560 170 1 1 0 0 2 90 0 0 31 19 29 0 157 1 1 505 190 1 1 0 0 1 0 0 0 19 20 30 0 103 1 1 410 250 1 1 0 0 2 180 1 0 20 20 31 0 0 2 1 415 230 1 1 0 0 2 0 0 0 20 21 32 0 103 1 1 470 250 1 1 0 0 2 180 1 0 21 21 33 0 0 2 1 475 230 1 1 0 0 2 0 0 0 21 22 34 0 218 1 1 365 235 1 1 0 0 2 0 0 0 22 23 35 0 222 1 1 365 235 1 1 0 0 1 0 0 0 23 23 36 0 0 3 1 340 210 1 1 0 0 1 0 0 0 23 24 37 0 222 1 1 375 235 1 1 0 0 1 0 1 0 24 24 38 0 0 3 1 375 210 1 1 0 0 1 0 0 0 24 25 39 0 218 1 1 550 235 1 1 0 0 2 0 0 0 25 26 40 0 222 1 1 550 235 1 1 0 0 1 0 0 0 26 26 41 0 0 3 1 525 210 1 1 0 0 1 0 0 0 26 27 42 0 222 1 1 560 235 1 1 0 0 1 0 1 0 27 27 43 0 0 3 1 560 210 1 1 0 0 1 0 0 0 27 28 44 0 157 1 1 585 275 1 1 0 0 1 0 0 0 28 29 45 0 160 1 1 175 300 1 1 0 0 2 180 0 0 29 30 46 0 157 1 1 175 300 1 1 0 0 1 0 0 0 30 29 47 0 0 2 1 155 225 1 1 0 0 2 0 0 0 29 18 48 0 250 1 1 645 200 1 1 0 0 0 0 0 0 18 15 49 0 0 2 1 470 140 1 1 0 0 2 0 0 0 15 33 50 0 157 1 1 560 190 1 1 0 0 1 0 0 0 33 32 51 0 0 2 1 525 140 1 1 0 0 2 0 0 0 32 34 52 0 245 1 1 455 210 1 1 0 0 1 0 0 0 34 35 54 0 245 1 1 505 165 1 1 0 0 1 0 0 0 35 36 55 0 245 1 1 560 165 1 1 0 0 1 0 0 0 36 37 56 0 140 1 1 575 165 1 1 0 0 1 0 0 0 37 37 57 0 0 3 1 575 145 1 1 0 0 1 0 0 0 37 41 63 0 169 1 1 200 250 1 1 0 0 2 0 0 0 41 41 70 0 0 2 1 195 255 1 1 0 0 2 0 0 0 41 36 0 12 0 11 0 0 1 0 1 1 0 0 2 410 270 380 285 1 380 270 1 0 1 9 0 8 0 0 1 0 1 1 0 0 2 510 270 545 285 1 545 270 1 1 2 13 0 8 1 0 1 0 1 1 0 0 2 510 370 545 325 1 545 370 1 2 3 4 0 5 0 0 1 0 1 1 0 0 2 460 390 460 370 0 1 3 4 10 0 11 1 0 1 0 1 1 0 0 2 410 370 380 325 1 380 370 1 4 5 29 0 26 1 0 1 0 1 1 0 0 2 505 190 505 190 0 1 5 6 3 1 9 0 0 1 0 1 1 0 0 2 505 270 510 270 0 1 6 7 9 0 1 0 0 1 0 1 1 0 0 2 510 270 510 285 0 1 7 8 5 0 10 0 0 1 0 1 1 0 0 2 460 370 410 370 0 1 8 9 10 0 0 1 0 1 0 1 1 0 0 2 410 370 410 325 0 1 9 10 2 0 12 0 0 1 0 1 1 0 0 2 415 270 410 270 0 1 10 11 12 0 0 0 0 1 0 1 1 0 0 2 410 270 410 285 0 1 11 12 5 0 13 0 0 1 0 1 1 0 0 2 460 370 510 370 0 1 12 13 13 0 1 1 0 1 0 1 1 0 0 2 510 370 510 325 0 1 13 14 17 0 16 0 0 1 0 1 1 0 0 2 310 385 310 365 0 1 14 15 50 0 28 1 0 1 0 1 1 0 0 2 560 190 560 190 0 1 15 16 3 0 22 0 0 1 0 1 1 0 0 2 465 270 455 270 0 1 16 17 22 0 2 1 0 1 0 1 1 0 0 2 455 270 455 270 0 1 17 18 23 1 52 0 0 1 0 1 1 0 0 2 460 165 455 210 1 455 165 1 18 19 35 0 34 0 0 1 0 1 1 0 0 2 365 235 365 235 0 1 19 20 26 0 54 0 0 1 0 1 1 0 0 2 505 170 505 165 0 1 20 21 27 1 54 0 0 1 0 1 1 0 0 2 515 165 505 165 0 1 21 22 37 0 34 1 0 1 0 1 1 0 0 2 375 235 375 235 0 1 22 23 40 0 39 0 0 1 0 1 1 0 0 2 550 235 550 235 0 1 23 24 42 0 39 1 0 1 0 1 1 0 0 2 560 235 560 235 0 1 24 25 63 1 30 0 0 1 0 1 1 0 0 2 220 250 410 250 0 1 25 26 32 0 30 1 0 1 0 1 1 0 0 2 470 250 450 250 0 1 26 27 46 0 45 0 0 1 0 1 1 0 0 2 175 300 175 300 0 1 27 28 32 1 44 0 0 1 0 1 1 0 0 2 510 250 585 275 1 585 250 1 28 29 54 0 23 0 0 1 0 1 1 0 0 2 505 165 500 165 0 1 29 30 28 0 55 0 0 1 0 1 1 0 0 2 560 170 560 165 0 1 30 31 16 1 52 0 0 1 0 1 1 0 0 2 310 325 455 210 1 310 210 1 31 32 55 0 27 0 0 1 0 1 1 0 0 2 560 165 555 165 0 1 32 33 52 0 22 0 0 1 0 1 1 0 0 2 455 210 455 270 0 1 33 34 56 0 55 0 0 1 0 1 1 0 0 2 575 165 560 165 0 1 34 35 63 0 45 1 0 1 0 1 1 0 0 2 200 250 175 260 1 175 250 1 35 0 0 256 256 -13 0 243 256 11 Courier New 8 0 0 256 256 256 256 5 5 0 0 49 15 1083 759 0 0 

==> anc/DCSQUID_C.I <==
$ -------------------------------------------------------------
$ File     : C:\Data\athena\aplac\APLAC_tutorial\DCSQUID_C.i
$ Schema file  : C:\Data\athena\aplac\APLAC_tutorial\DCSQUID_C.N
$ Generated with APLAC Editor version 3.4.7
$ Thu Oct 20 16:32:17 2016
$ -------------------------------------------------------------

Prepare EULER
AplacVar Ix
AplacVar IbV 19.2u


JJ JJ1 node1 GND 
+ IC=10u
+ C=0.35p
JJ JJ2 node2 GND 
+ IC=10u
+ C=0.35p
Ind L1 node1 node3 
+ 52p 
+ I=IL1
Ind L2 node3 node2 
+ 52p 
+ I=IL2
Res R1 node2 GND 
+ 8.1
Res R2 node1 GND 
+ 8.1
Curr I1 GND node3 
+ TRAN Ifte(t<0.1n, IbV*t/0.1n, IbV)
Res R3 node4 node3 
+ 1k
Cap C1 node4 GND 
+ 320f
Ind L3 node5 node6 
+ 52p
Ind L4 node6 GND 
+ 52p
Curr I2 GND node7 
+ TRAN 60u*t/40n
Cap C2 N0 GND 
+ 32f
Res R4 N0 node4 
+ 10k
Short B1 node7 node5 
+ I=Iin
Muc Muc1 L1 L3 
Muc Muc2 L2 L4 
Sweep "" LOOP 4 AplacVar Ix LIN 0 3
+ LOOP 20000 TIME LIN 0n 40n
+ Y "Vsq" "V" 10u 70u GRID
If NewLoop
Then
Call Ix = Ix+1
Call IbV = IbV+1u
EndIf
If LoopIndex>2000
Then
Show Y Vtran(N0) PEN Ix WIDTH 2
EndIf
EndSweep


==> anc/DCSQUID_C.N <==
@T2 0 1 1 0 3 4 7 0 39 0 0 0 0 2 JJ 448 15 IC=10u
C=0.35p 2 JJ 3 JJ1 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 1 0 0 0 2 JJ 448 15 IC=10u
C=0.35p 2 JJ 3 JJ2 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 2 0 0 0 3 IND 103 11 52p 
I=IL1 3 IND 2 L1 3 Ind 0 -1 1 0 0  1 0 5 0 16 1 1 0 3 0 0 0 3 IND 103 11 52p 
I=IL2 3 IND 2 L2 3 Ind 0 -1 1 0 0  1 0 5 0 16 1 1 0 4 0 0 0 6 Ground 157 0  6 Ground 7 Ground1 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 5 0 0 0 9 Connector 245 0  9 Connector 10 Connector1 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 6 0 0 0 3 RES 90 3 8.1 3 RES 2 R1 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 7 0 0 0 9 Connector 245 0  9 Connector 10 Connector2 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 8 0 0 0 9 Connector 245 0  9 Connector 11 Connector13 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 9 0 0 0 3 RES 90 3 8.1 3 RES 2 R2 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 10 0 0 0 9 Connector 245 0  9 Connector 10 Connector4 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 11 0 0 0 9 Connector 245 0  9 Connector 11 Connector14 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 12 0 0 0 4 CURR 160 34 TRAN Ifte(t<0.1n, IbV*t/0.1n, IbV) 4 CURR 2 I1 4 Curr -1 -1 1 0 0  1 0 5 0 16 1 1 0 13 0 0 0 6 Ground 157 0  6 Ground 7 Ground2 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 14 0 0 0 9 Connector 245 0  9 Connector 11 Connector15 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 15 0 0 0 3 RES 90 2 1k 3 RES 2 R3 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 16 0 0 0 0  250 0  0  1 1 0  0 0 -2 0 0  1 0 5 0 16 0 0 0 232 Sweep 
"" LOOP 4 AplacVar Ix LIN 0 3
LOOP 20000 TIME LIN 0n 40n
Y "Vsq" "V" 10u 70u GRID

If NewLoop
Then
Call Ix = Ix+1
Call IbV = IbV+1u
EndIf

If LoopIndex>2000
Then
Show Y Vtran(N0) PEN Ix WIDTH 2
EndIf
EndSweep
 2 -1 17 0 0 0 3 CAP 104 4 320f 3 CAP 2 C1 3 Cap -1 -1 1 0 0  1 0 5 0 16 1 1 0 18 0 0 0 0  250 0  0  1 2 0  0 0 -2 0 0  1 0 5 0 16 0 0 0 46 Prepare EULER
AplacVar Ix
AplacVar IbV 19.2u 0 -1 19 0 0 0 6 Ground 157 0  6 Ground 7 Ground6 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 20 0 0 0 3 IND 103 3 52p 3 IND 2 L3 3 Ind 0 -1 1 0 0  1 0 5 0 16 1 1 0 21 0 0 0 3 IND 103 3 52p 3 IND 2 L4 3 Ind 0 -1 1 0 0  1 0 5 0 16 1 1 0 22 0 0 0 3 Muc 218 0  3 Muc 4 Muc1 3 Muc -1 -1 2 0 0  1 0 5 0 16 0 0 0 23 0 0 0 5 Input 222 0  5 Input 2 L1 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 24 0 0 0 5 Input 222 0  5 Input 2 L3 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 25 0 0 0 3 Muc 218 0  3 Muc 4 Muc2 3 Muc -1 -1 2 0 0  1 0 5 0 16 0 0 0 26 0 0 0 5 Input 222 0  5 Input 2 L2 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 27 0 0 0 5 Input 222 0  5 Input 2 L4 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 28 0 0 0 6 Ground 157 0  6 Ground 7 Ground4 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 29 0 0 0 4 CURR 160 14 TRAN 60u*t/40n 4 CURR 2 I2 4 Curr -1 -1 1 0 0  1 0 5 0 16 1 1 0 30 0 0 0 6 Ground 157 0  6 Ground 7 Ground5 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 31 0 0 0 3 CAP 104 3 32f 3 CAP 2 C2 3 Cap -1 -1 1 0 0  1 0 5 0 16 1 1 0 32 0 0 0 3 RES 90 3 10k 3 RES 2 R4 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 33 0 0 0 6 Ground 157 0  6 Ground 7 Ground7 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 34 0 0 0 9 Connector 245 0  9 Connector 11 Connector18 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 35 0 0 0 9 Connector 245 0  9 Connector 11 Connector16 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 36 0 0 0 9 Connector 245 0  9 Connector 11 Connector17 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 37 0 0 0 10 Node_point 140 0  10 Node_point 2 N0 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 41 0 0 0 5 Short 169 5 I=Iin 5 Short 2 B1 5 Short -1 -1 1 0 0  1 0 5 0 16 1 1 0 36 0 10 0 9 0 0 1 0 1 7 0 6 0 0 1 0 2 11 0 6 1 0 1 0 3 4 0 5 0 0 1 0 4 8 0 9 1 0 1 0 5 19 0 17 1 0 1 0 6 3 1 7 0 0 1 0 7 7 0 1 0 0 1 0 8 5 0 8 0 0 1 0 9 8 0 0 1 0 1 0 10 2 0 10 0 0 1 0 11 10 0 0 0 0 1 0 12 5 0 11 0 0 1 0 13 11 0 1 1 0 1 0 14 13 0 12 0 0 1 0 15 33 0 31 1 0 1 0 16 3 0 14 0 0 1 0 17 14 0 2 1 0 1 0 18 15 1 34 0 0 1 0 19 23 0 22 0 0 1 0 20 17 0 35 0 0 1 0 21 32 1 35 0 0 1 0 22 24 0 22 1 0 1 0 23 26 0 25 0 0 1 0 24 27 0 25 1 0 1 0 25 41 1 20 0 0 1 0 26 21 0 20 1 0 1 0 27 30 0 29 0 0 1 0 28 21 1 28 0 0 1 0 29 35 0 15 0 0 1 0 30 31 0 36 0 0 1 0 31 12 1 34 0 0 1 0 32 36 0 32 0 0 1 0 33 34 0 14 0 0 1 0 34 37 0 36 0 0 1 0 35 41 0 29 1 0 1 0 0 0  0 0  0  0  3 4 Text 7 PreDefs 46 Prepare EULER
AplacVar Ix
AplacVar IbV 19.2u 1 0 5 0 15 Circuit Diagram 0  0  1 0 5 0 5 Sweep 0  212 "" LOOP 4 AplacVar Ix LIN 0 3
LOOP 20000 TIME LIN 0n 40n
Y "Vsq" "V" 10u 70u GRID

If NewLoop
Then
Call Ix = Ix+1
Call IbV = IbV+1u
EndIf

If LoopIndex>2000
Then
Show Y Vtran(N0) PEN Ix WIDTH 2
EndIf 1 0 5 0 1 0 59 0 0 0 448 1 1 410 285 1 1 0 0 2 0 0 0 0 1 1 0 448 1 1 510 285 1 1 0 0 2 0 0 0 1 2 2 0 103 1 1 415 270 1 1 0 0 2 0 0 0 2 3 3 0 103 1 1 465 270 1 1 0 0 2 0 0 0 3 4 4 0 157 1 1 460 390 1 1 0 0 1 0 0 0 4 5 5 0 245 1 1 460 370 1 1 0 0 1 0 0 0 5 1 6 0 0 2 1 460 325 1 1 0 0 2 0 0 0 1 0 7 0 0 2 1 420 300 1 1 0 0 2 0 0 0 0 6 8 0 90 1 1 545 285 1 1 0 0 2 90 0 0 6 7 9 0 245 1 1 510 270 1 1 0 0 1 0 0 0 7 8 10 0 245 1 1 410 370 1 1 0 0 1 0 0 0 8 9 11 0 90 1 1 380 285 1 1 0 0 2 90 0 0 9 10 12 0 245 1 1 410 270 1 1 0 0 1 0 0 0 10 11 13 0 245 1 1 510 370 1 1 0 0 1 0 0 0 11 9 14 0 0 2 1 345 300 1 1 0 0 2 0 0 0 9 6 15 0 0 2 1 550 315 1 1 0 0 2 0 0 0 6 12 16 0 160 1 1 310 365 1 1 0 0 2 180 0 0 12 13 17 0 157 1 1 310 385 1 1 0 0 1 0 0 0 13 17 18 0 0 2 1 515 180 1 1 0 0 2 0 0 0 17 12 19 0 0 2 1 260 405 1 1 0 0 2 0 0 0 12 3 20 0 0 2 1 465 270 1 1 0 0 2 0 0 0 3 2 21 0 0 2 1 425 270 1 1 0 0 2 0 0 0 2 14 22 0 245 1 1 455 270 1 1 0 0 1 0 0 0 14 15 23 0 90 1 1 500 165 1 1 0 0 2 180 0 0 15 16 24 0 250 1 1 645 240 1 1 0 0 0 0 0 0 16 31 25 0 0 2 1 570 180 1 1 0 0 2 0 0 0 31 17 26 0 104 1 1 505 170 1 1 0 0 2 90 0 0 17 32 27 0 90 1 1 555 165 1 1 0 0 2 180 0 0 32 31 28 0 104 1 1 560 170 1 1 0 0 2 90 0 0 31 19 29 0 157 1 1 505 190 1 1 0 0 1 0 0 0 19 20 30 0 103 1 1 410 250 1 1 0 0 2 180 1 0 20 20 31 0 0 2 1 415 230 1 1 0 0 2 0 0 0 20 21 32 0 103 1 1 470 250 1 1 0 0 2 180 1 0 21 21 33 0 0 2 1 475 230 1 1 0 0 2 0 0 0 21 22 34 0 218 1 1 365 235 1 1 0 0 2 0 0 0 22 23 35 0 222 1 1 365 235 1 1 0 0 1 0 0 0 23 23 36 0 0 3 1 340 210 1 1 0 0 1 0 0 0 23 24 37 0 222 1 1 375 235 1 1 0 0 1 0 1 0 24 24 38 0 0 3 1 375 210 1 1 0 0 1 0 0 0 24 25 39 0 218 1 1 550 235 1 1 0 0 2 0 0 0 25 26 40 0 222 1 1 550 235 1 1 0 0 1 0 0 0 26 26 41 0 0 3 1 525 210 1 1 0 0 1 0 0 0 26 27 42 0 222 1 1 560 235 1 1 0 0 1 0 1 0 27 27 43 0 0 3 1 560 210 1 1 0 0 1 0 0 0 27 28 44 0 157 1 1 585 275 1 1 0 0 1 0 0 0 28 29 45 0 160 1 1 175 300 1 1 0 0 2 180 0 0 29 30 46 0 157 1 1 175 300 1 1 0 0 1 0 0 0 30 29 47 0 0 2 1 155 225 1 1 0 0 2 0 0 0 29 18 48 0 250 1 1 645 175 1 1 0 0 0 0 0 0 18 15 49 0 0 2 1 470 140 1 1 0 0 2 0 0 0 15 33 50 0 157 1 1 560 190 1 1 0 0 1 0 0 0 33 32 51 0 0 2 1 525 140 1 1 0 0 2 0 0 0 32 34 52 0 245 1 1 455 210 1 1 0 0 1 0 0 0 34 35 54 0 245 1 1 505 165 1 1 0 0 1 0 0 0 35 36 55 0 245 1 1 560 165 1 1 0 0 1 0 0 0 36 37 56 0 140 1 1 575 165 1 1 0 0 1 0 0 0 37 37 57 0 0 3 1 575 145 1 1 0 0 1 0 0 0 37 41 63 0 169 1 1 200 250 1 1 0 0 2 0 0 0 41 41 70 0 0 2 1 195 255 1 1 0 0 2 0 0 0 41 36 0 12 0 11 0 0 1 0 1 1 0 0 2 410 270 380 285 1 380 270 1 0 1 9 0 8 0 0 1 0 1 1 0 0 2 510 270 545 285 1 545 270 1 1 2 13 0 8 1 0 1 0 1 1 0 0 2 510 370 545 325 1 545 370 1 2 3 4 0 5 0 0 1 0 1 1 0 0 2 460 390 460 370 0 1 3 4 10 0 11 1 0 1 0 1 1 0 0 2 410 370 380 325 1 380 370 1 4 5 29 0 26 1 0 1 0 1 1 0 0 2 505 190 505 190 0 1 5 6 3 1 9 0 0 1 0 1 1 0 0 2 505 270 510 270 0 1 6 7 9 0 1 0 0 1 0 1 1 0 0 2 510 270 510 285 0 1 7 8 5 0 10 0 0 1 0 1 1 0 0 2 460 370 410 370 0 1 8 9 10 0 0 1 0 1 0 1 1 0 0 2 410 370 410 325 0 1 9 10 2 0 12 0 0 1 0 1 1 0 0 2 415 270 410 270 0 1 10 11 12 0 0 0 0 1 0 1 1 0 0 2 410 270 410 285 0 1 11 12 5 0 13 0 0 1 0 1 1 0 0 2 460 370 510 370 0 1 12 13 13 0 1 1 0 1 0 1 1 0 0 2 510 370 510 325 0 1 13 14 17 0 16 0 0 1 0 1 1 0 0 2 310 385 310 365 0 1 14 15 50 0 28 1 0 1 0 1 1 0 0 2 560 190 560 190 0 1 15 16 3 0 22 0 0 1 0 1 1 0 0 2 465 270 455 270 0 1 16 17 22 0 2 1 0 1 0 1 1 0 0 2 455 270 455 270 0 1 17 18 23 1 52 0 0 1 0 1 1 0 0 2 460 165 455 210 1 455 165 1 18 19 35 0 34 0 0 1 0 1 1 0 0 2 365 235 365 235 0 1 19 20 26 0 54 0 0 1 0 1 1 0 0 2 505 170 505 165 0 1 20 21 27 1 54 0 0 1 0 1 1 0 0 2 515 165 505 165 0 1 21 22 37 0 34 1 0 1 0 1 1 0 0 2 375 235 375 235 0 1 22 23 40 0 39 0 0 1 0 1 1 0 0 2 550 235 550 235 0 1 23 24 42 0 39 1 0 1 0 1 1 0 0 2 560 235 560 235 0 1 24 25 63 1 30 0 0 1 0 1 1 0 0 2 220 250 410 250 0 1 25 26 32 0 30 1 0 1 0 1 1 0 0 2 470 250 450 250 0 1 26 27 46 0 45 0 0 1 0 1 1 0 0 2 175 300 175 300 0 1 27 28 32 1 44 0 0 1 0 1 1 0 0 2 510 250 585 275 1 585 250 1 28 29 54 0 23 0 0 1 0 1 1 0 0 2 505 165 500 165 0 1 29 30 28 0 55 0 0 1 0 1 1 0 0 2 560 170 560 165 0 1 30 31 16 1 52 0 0 1 0 1 1 0 0 2 310 325 455 210 1 310 210 1 31 32 55 0 27 0 0 1 0 1 1 0 0 2 560 165 555 165 0 1 32 33 52 0 22 0 0 1 0 1 1 0 0 2 455 210 455 270 0 1 33 34 56 0 55 0 0 1 0 1 1 0 0 2 575 165 560 165 0 1 34 35 63 0 45 1 0 1 0 1 1 0 0 2 200 250 175 260 1 175 250 1 35 0 0 256 256 -13 0 243 256 11 Courier New 8 0 0 256 256 256 256 5 5 0 0 49 15 1083 759 0 0 

==> anc/JJ2.I <==
$ -------------------------------------------------------------
$ File     : C:\DATA\APLAC\JJ2.I
$ Schema file  : C:\DATA\APLAC\JJ2.N
$ Generated with APLAC Editor version 2.5.0
$ Sat Mar 10 19:15:33 2007
$ -------------------------------------------------------------



VCCS VCCS1 N0 GND 1 node1 GND 
+ [10u*sin(2*pi*CV(0))]
+ NONLINEAR
Res R1 N0 GND 
+ 5
Curr I1 GND N0 
+ TRAN 12u*t/100n
Cap C1 node1 GND 
+ 2.068f
VCCS VCCS2 GND node1 1 N0 GND 
+ [1] LINEAR
Sweep "" LOOP 131072 TIME LIN 0 100n
Show Y (Vtran(N0))
EndSweep


==> anc/JJ2.N <==
@T2 0 1 1 0 2 5 0 0 17 0 0 1 0 11 NONLIN_VCCS 136 32 [10u*sin(2*pi*CV(0))]
NONLINEAR 11 NONLIN_VCCS 5 VCCS1 4 VCCS -1 -1 1 0 0  1 5 0 16 1 1 1 0 0 0 6 Ground 157 0  6 Ground 7 Ground1 0  0 0 -1 0 0  1 5 0 16 0 0 2 0 0 0 3 RES 90 1 5 3 RES 2 R1 3 Res -1 -1 1 0 0  1 5 0 16 1 1 3 0 0 0 6 Ground 157 0  6 Ground 7 Ground2 0  0 0 -1 0 0  1 5 0 16 0 0 4 0 0 0 4 CURR 160 15 TRAN 12u*t/100n 4 CURR 2 I1 4 Curr -1 -1 1 0 0  1 5 0 16 1 1 5 0 0 0 9 Connector 245 0  9 Connector 10 Connector1 9 Connector 0 0 1 0 0  1 5 0 128 0 0 6 0 0 0 6 Ground 157 0  6 Ground 7 Ground3 0  0 0 -1 0 0  1 5 0 16 0 0 7 0 0 0 3 CAP 104 6 2.068f 3 CAP 2 C1 3 Cap -1 -1 1 0 0  1 5 0 16 1 1 8 0 1 0 11 NONLIN_VCCS 136 10 [1] LINEAR 11 NONLIN_VCCS 5 VCCS2 4 VCCS -1 -1 1 0 0  1 5 0 16 1 1 9 0 0 0 6 Ground 157 0  6 Ground 7 Ground4 0  0 0 -1 0 0  1 5 0 16 0 0 10 0 0 0 6 Ground 157 0  6 Ground 7 Ground5 0  0 0 -1 0 0  1 5 0 16 0 0 11 0 0 0 6 Ground 157 0  6 Ground 7 Ground6 0  0 0 -1 0 0  1 5 0 16 0 0 12 0 0 0 6 Ground 157 0  6 Ground 7 Ground7 0  0 0 -1 0 0  1 5 0 16 0 0 13 0 0 0 9 Connector 245 0  9 Connector 10 Connector5 9 Connector 0 0 1 0 0  1 5 0 128 0 0 14 0 0 0 9 Connector 245 0  9 Connector 10 Connector4 9 Connector 0 0 1 0 0  1 5 0 128 0 0 15 0 0 0 0  250 0  0  1 1 0  0 0 -2 0 0  1 5 0 16 0 0 72 Sweep 
"" LOOP 131072 TIME LIN 0 100n

Show Y (Vtran(N0))
EndSweep
 1 -1 16 0 0 0 10 Node_point 140 0  10 Node_point 2 N0 0  1 -1 0 0 0  1 5 0 128 0 0 16 0 0 1 1 0 0 1 1 3 0 2 1 0 1 2 8 2 14 0 0 1 3 0 0 5 0 0 1 4 5 0 2 0 0 1 5 4 0 6 0 0 1 6 0 3 9 0 0 1 7 10 0 7 1 0 1 8 8 3 11 0 0 1 9 8 1 13 0 0 1 10 0 2 13 0 0 1 11 8 0 12 0 0 1 12 13 0 7 0 0 1 13 4 1 14 0 0 1 14 14 0 5 0 0 1 15 16 0 14 0 0 1 0 0  0 0  0  2 15 Circuit Diagram 0  0  1 5 0 5 Sweep 0  52 "" LOOP 131072 TIME LIN 0 100n

Show Y (Vtran(N0)) 1 5 0 1 0 23 0 0 0 136 1 1 240 220 1 1 0 0 4 0 0 0 0 1 1 0 157 1 1 290 250 1 1 0 0 1 0 0 0 1 2 2 0 90 1 1 320 205 1 1 0 0 2 90 0 0 2 2 3 0 0 2 1 325 215 1 1 0 0 2 0 0 0 2 3 4 0 157 1 1 320 250 1 1 0 0 1 0 0 0 3 4 5 0 160 1 1 305 95 1 1 0 0 2 0 0 0 4 5 6 0 245 1 1 305 195 1 1 0 0 1 0 0 0 5 6 7 0 157 1 1 255 115 1 1 0 0 1 0 0 0 6 4 8 0 0 2 1 310 125 1 1 0 0 2 0 0 0 4 0 9 0 0 2 1 145 240 1 1 0 0 4 0 0 0 0 7 10 0 104 1 1 110 240 1 1 0 0 2 90 0 0 7 7 11 0 0 2 1 60 255 1 1 0 0 2 0 0 0 7 8 12 0 136 1 1 135 160 1 1 0 0 4 0 1 0 8 8 13 0 0 2 1 135 180 1 1 0 0 4 0 0 0 8 9 14 0 157 1 1 140 265 1 1 0 0 1 0 0 0 9 10 15 0 157 1 1 110 265 1 1 0 0 1 0 0 0 10 11 16 0 157 1 1 220 180 1 1 0 0 1 0 0 0 11 12 17 0 157 1 1 90 165 1 1 0 0 1 0 0 0 12 13 18 0 245 1 1 110 220 1 1 0 0 1 0 0 0 13 14 19 0 245 1 1 305 160 1 1 0 0 1 0 0 0 14 15 20 0 250 1 1 60 45 1 1 0 0 0 0 0 0 15 16 21 0 140 1 1 315 160 1 1 0 0 1 0 0 0 16 16 22 0 0 3 1 320 145 1 1 0 0 1 0 0 0 16 16 0 0 1 1 0 0 1 0 1 1 0 0 2 240 230 290 250 1 290 230 1 0 1 4 0 2 1 0 1 0 1 1 0 0 2 320 250 320 245 0 1 1 2 12 2 19 0 0 1 0 1 1 0 0 2 195 160 305 160 0 1 2 3 0 0 6 0 0 1 0 1 1 0 0 2 240 220 305 195 2 290 220 290 195 1 3 4 6 0 2 0 0 1 0 1 1 0 0 2 305 195 320 205 1 320 195 1 4 5 5 0 7 0 0 1 0 1 1 0 0 2 305 95 255 115 2 305 85 255 85 1 5 6 0 3 14 0 0 1 0 1 1 0 0 2 180 230 140 265 1 140 230 1 6 7 15 0 10 1 0 1 0 1 1 0 0 2 110 265 110 260 0 1 7 8 12 3 16 0 0 1 0 1 1 0 0 2 195 170 220 180 1 220 170 1 8 9 12 1 18 0 0 1 0 1 1 0 0 2 135 170 110 220 1 110 170 1 9 10 0 2 18 0 0 1 0 1 1 0 0 2 180 220 110 220 0 1 10 11 12 0 17 0 0 1 0 1 1 0 0 2 135 160 90 165 1 90 160 1 11 12 18 0 10 0 0 1 0 1 1 0 0 2 110 220 110 240 0 1 12 13 5 1 19 0 0 1 0 1 1 0 0 2 305 135 305 160 0 1 13 14 19 0 6 0 0 1 0 1 1 0 0 2 305 160 305 195 0 1 14 15 21 0 19 0 0 1 0 1 1 0 0 2 315 160 305 160 0 1 15 0 0 256 256 -9 34 211 254 11 Courier New 8 0 0 193 193 256 256 5 5 0 0 0 0 575 352 0 0 

==> anc/JJ2.asc <==
Version 4
SHEET 1 940 680
WIRE 320 -128 208 -128
WIRE 208 -112 208 -128
WIRE 320 -16 320 -48
WIRE 496 -16 320 -16
WIRE 608 -16 496 -16
WIRE 608 16 608 -16
WIRE 208 64 144 64
WIRE 496 80 496 -16
WIRE 608 80 608 16
WIRE 208 96 208 64
WIRE 208 208 208 176
WIRE 208 240 208 208
WIRE 608 240 608 160
WIRE 208 256 208 240
WIRE 208 304 208 272
WIRE 496 320 496 160
WIRE 608 320 608 240
WIRE 144 336 144 64
WIRE 208 336 208 304
FLAG 208 336 0
FLAG 144 336 0
FLAG 608 16 nJP
FLAG 608 240 nJN
FLAG 208 208 nPH
FLAG 608 320 0
FLAG 496 320 0
FLAG 208 -112 0
SYMBOL bi 208 96 R0
SYMATTR InstName B1
SYMATTR Value I=V(nJP)-V(nJN)
SYMBOL cap 192 240 R0
SYMATTR InstName C1
SYMATTR Value 2.068f
SYMBOL bi 608 80 R0
SYMATTR InstName B2
SYMATTR Value I=10u*sin(2*pi*V(nPH))
SYMBOL res 480 64 R0
SYMATTR InstName R1
SYMATTR Value 5
SYMBOL bi 320 -128 R0
SYMATTR InstName B3
SYMATTR Value I=12u*time/100n
TEXT 0 -8 Left 0 !.tran 0 100n 80n 0.5p


==> anc/JJ3.I <==
$ -------------------------------------------------------------
$ File     : C:\DATA\APLAC\JJ3.I
$ Schema file  : C:\data\aplac\JJ3.N
$ Generated with APLAC Editor version 2.5.0
$ Sat Mar 10 19:37:08 2007
$ -------------------------------------------------------------



JJ JJ1 N0 GND 
+ IC=10u
Res R1 N0 GND 
+ 5
Curr I1 GND N0 
+ TRAN 12u*t/100n
Sweep "" LOOP 131072 TIME LIN 0 100n
Show Y (Vtran(N0))
EndSweep


==> anc/JJ_W_GAP_D.N <==
@T2 0 1 1 0 2 5 0 0 18 0 0 0 0 2 JJ 448 7 IC=100u 2 JJ 3 JJ1 2 JJ -1 -1 1 0 0  1 5 0 16 1 1 1 0 0 0 3 CAP 104 4 0.5p 3 CAP 2 C1 3 Cap -1 -1 1 0 0  1 5 0 16 1 1 2 0 0 0 5 Short 169 4 I=Ij 5 Short 2 B1 5 Short -1 -1 1 0 0  1 5 0 16 1 1 3 0 0 0 6 Ground 157 0  6 Ground 7 Ground1 0  0 0 -1 0 0  1 5 0 16 0 0 4 0 0 0 9 Connector 245 0  9 Connector 10 Connector1 9 Connector 0 0 1 0 0  1 5 0 128 0 0 5 0 0 0 4 CURR 160 70 TRAN 1.6u+Ifte(t<4n,
t/4n*155u,
Ifte(t<8n,
(8n-t)/4n*155u,
0))

 4 CURR 2 I1 4 Curr -1 -1 1 0 0  1 5 0 16 1 1 6 0 0 0 6 Ground 157 0  6 Ground 7 Ground2 0  0 0 -1 0 0  1 5 0 16 0 0 7 0 0 0 5 Short 169 6 I=Itot 5 Short 2 B3 5 Short -1 -1 1 0 0  1 5 0 16 1 1 8 0 0 0 0  250 0  0  1 1 0  0 0 -2 0 0  1 5 0 16 0 0 146 Sweep 
"" LOOP 65536 TIME LIN 0 10n
X "Vjj" "V" 0 3m
Y "Ib" "A" 0 160u

Show WINDOW 0 
+ XY Vtran(N0) Itran(Itot)
+ WIDTH 2


EndSweep
 2 -1 9 0 0 0 10 Node_point 140 0  10 Node_point 2 N0 0  1 -1 0 0 0  1 5 0 128 0 0 10 0 1 0 11 NONLIN_VCCS 136 104 [ CV(0)*0.5/Rnn*(1+tanh((
  abs(CV(0))-Vgp)/VgpW))
  +CV(0)/Rsbg ] 
NONLINEAR $ Quasiparticle current 11 NONLIN_VCCS 5 VCCS1 4 VCCS -1 -1 1 0 0  1 5 0 16 1 1 11 0 0 0 6 Ground 157 0  6 Ground 7 Ground3 0  0 0 -1 0 0  1 5 0 16 0 0 12 0 0 0 5 Short 169 5 I=Iel 5 Short 2 B2 5 Short -1 -1 1 0 0  1 5 0 16 1 1 13 0 0 0 9 Connector 245 0  9 Connector 10 Connector3 9 Connector 0 0 1 0 0  1 5 0 128 0 0 14 0 0 0 9 Connector 245 0  9 Connector 10 Connector4 9 Connector 0 0 1 0 0  1 5 0 128 0 0 15 0 0 0 6 Ground 157 0  6 Ground 7 Ground5 0  0 0 -1 0 0  1 5 0 16 0 0 16 0 0 0 9 Connector 245 0  9 Connector 10 Connector5 9 Connector 0 0 1 0 0  1 5 0 128 0 0 18 0 0 0 0  250 0  0  1 2 0  0 0 -2 0 0  1 5 0 16 0 0 177 $ \data\aplac\jjdyn\JJ_W_GAP_D.N
AplacVar Vgp=2.7m CONST
AplacVar VgpW=0.1m CONST
AplacVar Icj=100u CONST
$Rnn=Pi/4*Vgp/Icj
AplacVar Rnn 21.2 CONST
AplacVar Rsbg 200 CONST 0 -1 17 0 2 1 0 0 0 1 1 4 0 3 0 0 1 2 11 0 10 1 0 1 3 1 1 4 0 0 1 4 4 0 0 1 0 1 5 6 0 5 0 0 1 6 10 2 14 0 0 1 7 7 0 9 0 0 1 8 5 1 9 0 0 1 9 7 1 16 0 0 1 10 2 0 13 0 0 1 11 10 3 15 0 0 1 12 13 0 14 0 0 1 13 13 0 16 0 0 1 14 14 0 12 0 0 1 15 12 1 10 0 0 1 16 16 0 1 0 0 1 0 0  0 0  0  3 4 Text 7 PreDefs 177 $ \data\aplac\jjdyn\JJ_W_GAP_D.N
AplacVar Vgp=2.7m CONST
AplacVar VgpW=0.1m CONST
AplacVar Icj=100u CONST
$Rnn=Pi/4*Vgp/Icj
AplacVar Rnn 21.2 CONST
AplacVar Rsbg 200 CONST 1 5 0 15 Circuit Diagram 0  0  1 5 0 5 Sweep 0  126 "" LOOP 65536 TIME LIN 0 10n
X "Vjj" "V" 0 3m
Y "Ib" "A" 0 160u

Show WINDOW 0 
+ XY Vtran(N0) Itran(Itot)
+ WIDTH 2

 1 5 0 1 0 26 0 0 0 448 1 1 390 320 1 1 0 0 2 0 0 0 0 0 1 0 0 2 1 410 340 1 1 0 0 2 0 0 0 0 1 2 0 104 1 1 355 330 1 1 0 0 2 90 0 0 1 1 3 0 0 2 1 320 340 1 1 0 0 2 0 0 0 1 2 4 0 169 1 1 390 290 1 1 0 0 2 90 0 0 2 2 5 0 0 2 1 395 290 1 1 0 0 2 0 0 0 2 3 6 0 157 1 1 375 385 1 1 0 0 1 0 0 0 3 4 7 0 245 1 1 375 375 1 1 0 0 1 0 0 0 4 5 8 0 160 1 1 280 375 1 1 0 0 2 180 0 0 5 6 9 0 157 1 1 280 380 1 1 0 0 1 0 0 0 6 5 10 0 0 2 1 135 315 1 1 0 0 2 0 0 0 5 7 11 0 169 1 1 375 250 1 1 0 0 2 90 0 0 7 8 12 0 250 1 1 490 115 1 1 0 0 0 0 0 0 8 9 13 0 140 1 1 375 245 1 1 0 0 1 0 0 0 9 9 14 0 0 3 1 355 225 1 1 0 0 1 0 0 0 9 10 15 0 136 1 1 615 335 1 1 0 0 4 0 0 0 10 11 16 0 157 1 1 630 355 1 1 0 0 1 0 0 0 11 12 17 0 169 1 1 575 295 1 1 0 0 2 0 0 0 12 13 18 0 245 1 1 390 275 1 1 0 0 1 0 0 0 13 12 19 0 0 2 1 565 300 1 1 0 0 2 0 0 0 12 14 20 0 245 1 1 490 295 1 1 0 0 1 0 0 0 14 16 21 0 245 1 1 375 275 1 1 0 0 1 0 0 0 16 15 22 0 157 1 1 525 350 1 1 0 0 1 0 0 0 15 7 23 0 0 2 1 380 250 1 1 0 0 2 0 0 0 7 10 26 0 0 2 1 515 390 1 1 0 0 4 0 0 0 10 18 27 0 250 1 1 275 115 1 1 0 0 0 0 0 0 18 17 0 4 1 0 0 0 1 0 1 1 0 0 2 390 310 390 320 0 1 0 1 7 0 6 0 0 1 0 1 1 0 0 2 375 375 375 385 0 1 1 2 16 0 15 1 0 1 0 1 1 0 0 2 630 355 615 345 1 630 345 1 2 3 2 1 7 0 0 1 0 1 1 0 0 2 355 350 375 375 1 355 375 1 3 4 7 0 0 1 0 1 0 1 1 0 0 2 375 375 390 360 1 390 375 1 4 5 9 0 8 0 0 1 0 1 1 0 0 2 280 380 280 375 0 1 5 6 15 2 20 0 0 1 0 1 1 0 0 2 555 335 490 295 1 490 335 1 6 7 11 0 13 0 0 1 0 1 1 0 0 2 375 250 375 245 0 1 7 8 8 1 13 0 0 1 0 1 1 0 0 2 280 335 375 245 1 280 245 1 8 9 11 1 21 0 0 1 0 1 1 0 0 2 375 270 375 275 0 1 9 10 4 0 18 0 0 1 0 1 1 0 0 2 390 290 390 275 0 1 10 11 15 3 22 0 0 1 0 1 1 0 0 2 555 345 525 350 1 525 345 1 11 12 18 0 20 0 0 1 0 1 1 0 0 2 390 275 490 295 1 490 275 1 12 13 18 0 21 0 0 1 0 1 1 0 0 2 390 275 375 275 0 1 13 14 20 0 17 0 0 1 0 1 1 0 0 2 490 295 575 295 0 1 14 15 17 1 15 0 0 1 0 1 1 0 0 2 595 295 615 335 2 634 295 634 335 1 15 16 21 0 2 0 0 1 0 1 1 0 0 2 375 275 355 330 1 355 275 1 16 0 0 256 256 0 0 256 256 11 Courier New 8 0 0 256 256 256 256 5 5 0 0 0 0 985 749 0 0 

==> anc/JJ_W_GAP_D.i <==
$ -------------------------------------------------------------
$ File     : C:\DATA\APLAC\JJ_W_GAP_D.I
$ Schema file  : C:\DATA\APLAC\JJ_W_GAP_D.N
$ Generated with APLAC Editor version 2.5.0
$ Thu Mar 15 16:33:42 2007
$ -------------------------------------------------------------

$ \data\aplac\jjdyn\JJ_W_GAP_D.N
AplacVar Vgp=2.7m CONST
AplacVar VgpW=0.1m CONST
AplacVar Icj=100u CONST
$Rnn=Pi/4*Vgp/Icj
AplacVar Rnn 21.2 CONST
AplacVar Rsbg 200 CONST


JJ JJ1 node1 GND 
+ IC=100u
Cap C1 node2 GND 
+ 0.5p
Short B1 node2 node1 
+ I=Ij
Curr I1 GND N0 
+ TRAN 1.6u+Ifte(t<4n,
+ t/4n*155u,
+ Ifte(t<8n,
+ (8n-t)/4n*155u,
+ 0))

Short B3 N0 node2 
+ I=Itot
VCCS VCCS1 node3 GND 1 node2 GND 
+ [ CV(0)*0.5/Rnn*(1+tanh((
+   abs(CV(0))-Vgp)/VgpW))
+   +CV(0)/Rsbg ] 
+ NONLINEAR $ Quasiparticle current
Short B2 node2 node3 
+ I=Iel
Sweep "" LOOP 65536 TIME LIN 0 10n
+ X "Vjj" "V" 0 3m
+ Y "Ib" "A" 0 160u
Show WINDOW 0 
+ XY Vtran(N0) Itran(Itot)
+ WIDTH 2

EndSweep


==> anc/SOFIA_TES840.i <==
$ -------------------------------------------------------------
$ File     : C:\data\athena\aplac\APLAC_tutorial\web\SOFIA_TES840.i
$ Schema file  : C:\data\athena\aplac\APLAC_tutorial\web\SOFIA_TES840.n
$ Generated with APLAC Editor version 3.4.7
$ Sat Sep 12 19:37:50 2020
$ -------------------------------------------------------------

$ TES_GinzLan761.N
AplacVar R0 0.1
AplacVar Tc 0.1
AplacVar DelT 6.8m
AplacVar Ic 1m
AplacVar DelI 100u
AplacVar Rt 900MEG
AplacVar Ct 0.3p


VCVS VCVS1 node1 GND 2 Ttes GND node2 GND 
+ [CV(1)*R0/2*sqrt(
+   ( tanh((CV(0)-Tc)/DelT)+1 )^2 +
+   ( tanh((CV(1)-Ic)/DelI)+1 )^2 
+                 )]
+ NONLINEAR
Short B1 Vtes node1 
+ I=Ites
CCVS CCVS1 node2 GND 1 Ites 
+ [1] LINEAR
Volt V1 node3 GND 
+ TRAN 
+ (t/10m)*4u
Ind L1 Vtes node3 
+ 40n
Cap C1 Ttes GND 
+ Ct
VCCS VCCS1 GND Ttes 2 Vtes GND node2 GND 
+ [abs(CV(0)*CV(1))]
+ NONLINEAR
Res R1 Ttes GND 
+ Rt
Sweep "" LOOP 10000 TIME LIN 0 10m
+ X "Vb" "V" 0 4u
+ Y "Ites" "A" 0 200u
+ Y2 "Temp" "K" 0.08 0.12
Show 
+ XY t/10m*4u Itran(Ites) WIDTH 2
+ XY2 t/10m*4u Vtran(Ttes) WIDTH 2

EndSweep


==> anc/SOFIA_TES840.n <==
@T2 0 1 1 0 3 4 7 0 28 0 0 2 0 11 NONLIN_VCVS 135 117 [CV(1)*R0/2*sqrt(
  ( tanh((CV(0)-Tc)/DelT)+1 )^2 +
  ( tanh((CV(1)-Ic)/DelI)+1 )^2 
                )]
NONLINEAR 11 NONLIN_VCVS 5 VCVS1 4 VCVS -1 -1 1 0 0  1 0 5 0 16 1 1 0 1 0 0 0 5 Short 169 6 I=Ites 5 Short 2 B1 5 Short -1 -1 1 0 0  1 0 5 0 16 1 1 0 2 0 0 0 6 Ground 157 0  6 Ground 7 Ground7 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 3 0 0 0 6 Ground 157 0  6 Ground 7 Ground8 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 4 0 0 0 6 Ground 157 0  6 Ground 7 Ground5 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 5 0 0 0 9 Connector 245 0  9 Connector 11 Connector16 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 6 0 1 0 11 NONLIN_CCVS 137 10 [1] LINEAR 11 NONLIN_CCVS 5 CCVS1 4 CCVS -1 -1 1 0 0  1 0 5 0 16 1 1 0 7 0 0 0 6 Ground 157 0  6 Ground 7 Ground3 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 8 0 0 0 9 Connector 245 0  9 Connector 11 Connector15 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 9 0 0 0 10 Node_point 140 0  10 Node_point 4 Ites 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 10 0 0 0 14 voltage_source 107 17 TRAN 
(t/10m)*4u 14 voltage_source 2 V1 4 Volt -1 -1 1 0 0  1 0 5 0 16 1 1 0 11 0 0 0 6 Ground 157 0  6 Ground 7 Ground4 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 12 0 0 0 3 IND 103 3 40n 3 IND 2 L1 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 13 0 0 0 3 CAP 104 2 Ct 3 CAP 2 C1 3 Cap -1 -1 1 0 0  1 0 5 0 16 1 1 0 14 0 0 0 10 Node_point 140 0  10 Node_point 4 Vtes 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 15 0 0 0 0  250 0  0  1 3 0  0 0 -2 0 0  1 0 5 0 16 0 0 0 193 Sweep 
"" LOOP 10000 TIME LIN 0 10m
X "Vb" "V" 0 4u
Y "Ites" "A" 0 200u
Y2 "Temp" "K" 0.08 0.12

Show 
+ XY t/10m*4u Itran(Ites) WIDTH 2
+ XY2 t/10m*4u Vtran(Ttes) WIDTH 2

EndSweep
 2 -1 16 0 0 0 0  250 0  0  1 4 0  0 0 -2 0 0  1 0 5 0 16 0 0 0 146 $ TES_GinzLan761.N
AplacVar R0 0.1
AplacVar Tc 0.1
AplacVar DelT 6.8m
AplacVar Ic 1m
AplacVar DelI 100u
AplacVar Rt 900MEG
AplacVar Ct 0.3p 0 -1 17 0 2 0 11 NONLIN_VCCS 136 29 [abs(CV(0)*CV(1))]
NONLINEAR 11 NONLIN_VCCS 5 VCCS1 4 VCCS -1 -1 1 0 0  1 0 5 0 16 1 1 0 18 0 0 0 6 Ground 157 0  6 Ground 7 Ground6 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 19 0 0 0 9 Connector 245 0  9 Connector 11 Connector13 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 20 0 0 0 9 Connector 245 0  9 Connector 11 Connector17 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 21 0 0 0 6 Ground 157 0  6 Ground 7 Ground9 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 22 0 0 0 3 RES 90 2 Rt 3 RES 2 R1 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 23 0 0 0 9 Connector 245 0  9 Connector 10 Connector7 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 24 0 0 0 9 Connector 245 0  9 Connector 10 Connector8 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 25 0 0 0 9 Connector 245 0  9 Connector 10 Connector9 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 26 0 0 0 9 Connector 245 0  9 Connector 11 Connector18 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 28 0 0 0 10 Node_point 140 0  10 Node_point 4 Ttes 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 30 0 0 1 21 0 0 1 0 1 18 0 17 5 0 1 0 2 0 4 5 0 0 1 0 3 8 0 17 3 0 1 0 4 7 0 6 1 0 1 0 5 0 5 19 0 0 1 0 6 19 0 8 0 0 1 0 7 9 0 6 2 0 1 0 8 11 0 10 1 0 1 0 9 10 0 12 1 0 1 0 10 0 0 1 1 0 1 0 11 17 0 2 0 0 1 0 12 3 0 23 0 0 1 0 13 12 0 14 0 0 1 0 14 17 2 20 0 0 1 0 15 8 0 0 3 0 1 0 16 19 0 4 0 0 1 0 17 1 0 20 0 0 1 0 18 20 0 14 0 0 1 0 19 17 4 5 0 0 1 0 20 5 0 6 0 0 1 0 21 22 1 23 0 0 1 0 22 23 0 13 1 0 1 0 23 0 2 26 0 0 1 0 24 22 0 24 0 0 1 0 25 24 0 17 1 0 1 0 26 24 0 25 0 0 1 0 27 25 0 13 0 0 1 0 28 25 0 26 0 0 1 0 29 26 0 28 0 0 1 0 0 0  0 0  0  0  3 4 Text 7 PreDefs 146 $ TES_GinzLan761.N
AplacVar R0 0.1
AplacVar Tc 0.1
AplacVar DelT 6.8m
AplacVar Ic 1m
AplacVar DelI 100u
AplacVar Rt 900MEG
AplacVar Ct 0.3p 1 0 5 0 15 Circuit Diagram 0  0  1 0 5 0 5 Sweep 0  173 "" LOOP 10000 TIME LIN 0 10m
X "Vb" "V" 0 4u
Y "Ites" "A" 0 200u
Y2 "Temp" "K" 0.08 0.12

Show 
+ XY t/10m*4u Itran(Ites) WIDTH 2
+ XY2 t/10m*4u Vtran(Ttes) WIDTH 2
 1 0 5 0 1 0 39 0 0 0 135 1 1 235 335 1 1 0 0 6 0 1 0 0 1 1 0 169 1 1 185 270 1 1 0 0 2 90 0 0 1 1 2 0 0 2 1 185 295 1 1 0 0 2 0 0 0 1 2 3 0 157 1 1 480 225 1 1 0 0 1 180 0 0 2 3 4 0 157 1 1 470 300 1 1 0 0 1 0 0 0 3 4 5 0 157 1 1 335 360 1 1 0 0 1 0 0 0 4 5 6 0 245 1 1 320 250 1 1 0 0 1 0 0 0 5 6 7 0 137 1 1 290 250 1 1 0 0 3 0 0 0 6 7 8 0 157 1 1 305 275 1 1 0 0 1 0 0 0 7 0 9 0 0 2 1 195 380 1 1 0 0 6 0 0 0 0 9 10 0 140 1 1 220 255 1 1 0 0 1 0 0 0 9 9 11 0 0 3 1 200 235 1 1 0 0 1 0 0 0 9 8 12 0 245 1 1 335 335 1 1 0 0 1 0 0 0 8 10 13 0 107 1 1 140 215 1 1 0 0 2 0 0 0 10 11 14 0 157 1 1 140 255 1 1 0 0 1 0 0 0 11 12 15 0 103 1 1 140 155 1 1 0 0 2 90 0 0 12 10 16 0 0 2 1 95 275 1 1 0 0 2 0 0 0 10 12 17 0 0 2 1 145 160 1 1 0 0 2 0 0 0 12 13 18 0 104 1 1 480 265 1 1 0 0 2 90 0 0 13 14 19 0 140 1 1 185 195 1 1 0 0 1 0 0 0 14 14 20 0 0 3 1 190 175 1 1 0 0 1 0 0 0 14 15 21 0 250 1 1 340 25 1 1 0 0 0 0 0 0 15 16 22 0 250 1 1 210 25 1 1 0 0 0 0 0 0 16 6 23 0 0 2 1 220 270 1 1 0 0 3 0 0 0 6 17 24 0 136 1 1 445 240 1 1 0 0 6 0 0 0 17 18 25 0 157 1 1 370 270 1 1 0 0 1 0 0 0 18 19 26 0 245 1 1 335 355 1 1 0 0 1 0 0 0 19 20 27 0 245 1 1 185 230 1 1 0 0 1 0 0 0 20 21 28 0 157 1 1 185 360 1 1 0 0 1 0 0 0 21 22 29 0 90 1 1 460 255 1 1 0 0 2 90 0 0 22 23 30 0 245 1 1 470 295 1 1 0 0 1 0 0 0 23 24 31 0 245 1 1 460 250 1 1 0 0 1 0 0 0 24 25 32 0 245 1 1 480 250 1 1 0 0 1 0 0 0 25 17 33 0 0 2 1 340 180 1 1 0 0 6 0 0 0 17 13 34 0 0 2 1 485 280 1 1 0 0 2 0 0 0 13 22 35 0 0 2 1 425 280 1 1 0 0 2 0 0 0 22 26 36 0 245 1 1 520 250 1 1 0 0 1 0 0 0 26 28 38 0 140 1 1 535 250 1 1 0 0 1 0 0 0 28 28 39 0 0 3 1 515 230 1 1 0 0 1 0 0 0 28 30 0 0 1 28 0 0 1 0 1 1 0 0 2 235 345 185 360 1 185 345 1 0 1 25 0 24 5 0 1 0 1 1 0 0 2 370 270 385 260 1 370 260 1 1 2 0 4 6 0 0 1 0 1 1 0 0 2 295 345 320 250 1 320 345 1 2 3 12 0 24 3 0 1 0 1 1 0 0 2 335 335 385 240 1 335 240 1 3 4 8 0 7 1 0 1 0 1 1 0 0 2 305 275 290 260 1 305 260 1 4 5 0 5 26 0 0 1 0 1 1 0 0 2 295 355 335 355 0 1 5 6 26 0 12 0 0 1 0 1 1 0 0 2 335 355 335 335 0 1 6 7 10 0 7 2 0 1 0 1 1 0 0 2 220 255 230 255 0 1 7 8 14 0 13 1 0 1 0 1 1 0 0 2 140 255 140 255 0 1 8 9 13 0 15 1 0 1 0 1 1 0 0 2 140 215 140 195 0 1 9 10 0 0 1 1 0 1 0 1 1 0 0 2 235 335 185 290 1 185 335 1 10 11 24 0 3 0 0 1 0 1 1 0 0 2 445 240 480 225 1 480 240 1 11 12 4 0 30 0 0 1 0 1 1 0 0 2 470 300 470 295 0 1 12 13 15 0 19 0 0 1 0 1 1 0 0 2 140 155 185 195 2 140 133 185 133 1 13 14 24 2 27 0 0 1 0 1 1 0 0 2 385 230 185 230 0 1 14 15 12 0 0 3 0 1 0 1 1 0 0 2 335 335 295 335 0 1 15 16 26 0 5 0 0 1 0 1 1 0 0 2 335 355 335 360 0 1 16 17 1 0 27 0 0 1 0 1 1 0 0 2 185 270 185 230 0 1 17 18 27 0 19 0 0 1 0 1 1 0 0 2 185 230 185 195 0 1 18 19 24 4 6 0 0 1 0 1 1 0 0 2 385 250 320 250 0 1 19 20 6 0 7 0 0 1 0 1 1 0 0 2 320 250 290 250 0 1 20 21 29 1 30 0 0 1 0 1 1 0 0 2 460 295 470 295 0 1 21 22 30 0 18 1 0 1 0 1 1 0 0 2 470 295 480 285 1 480 295 1 22 23 0 2 36 0 0 1 0 1 1 0 0 2 295 325 520 250 1 520 325 1 23 24 29 0 31 0 0 1 0 1 1 0 0 2 460 255 460 250 0 1 24 25 31 0 24 1 0 1 0 1 1 0 0 2 460 250 445 250 0 1 25 26 31 0 32 0 0 1 0 1 1 0 0 2 460 250 480 250 0 1 26 27 32 0 18 0 0 1 0 1 1 0 0 2 480 250 480 265 0 1 27 28 32 0 36 0 0 1 0 1 1 0 0 2 480 250 520 250 0 1 28 29 36 0 38 0 0 1 0 1 1 0 0 2 520 250 535 250 0 1 29 0 0 256 256 0 0 256 256 11 Courier New 8 0 0 256 256 256 256 5 5 0 0 52 25 854 551 0 0 

==> anc/SOFIA_TES_AC870.i <==
$ -------------------------------------------------------------
$ File     : C:\data\athena\aplac\APLAC_tutorial\web\SOFIA_TES_AC870.i
$ Schema file  : C:\data\athena\aplac\APLAC_tutorial\web\SOFIA_TES_AC870.n
$ Generated with APLAC Editor version 3.4.7
$ Sat Sep 12 14:29:18 2020
$ -------------------------------------------------------------

Prepare TRANMODE 0

$ TES_GinzLan761.N
AplacVar R0 0.1
AplacVar Tc 0.1
AplacVar DelT 6.8m
AplacVar Ic 1m
AplacVar DelI 100u
AplacVar Rt 900MEG
AplacVar Ct 0.3p


VCVS VCVS1 node1 GND 2 Ttes GND node2 GND 
+ [CV(1)*R0/2*sqrt(
+   ( tanh((CV(0)-Tc)/DelT)+1 )^2 +
+   ( tanh((CV(1)-Ic)/DelI)+1 )^2 
+                 )]
+ NONLINEAR
Short B1 Vtes node1 
+ I=Ites
CCVS CCVS1 node2 GND 1 Ites 
+ [1] LINEAR
Volt V1 node3 GND 
+ TRAN Ifte(t<1m, 
+ t/1m*1.4u*sin(2*pi*500k*t),
+ 1.4u*sin(2*pi*500k*t))
Ind L1 node4 node3 
+ 40n
Cap C1 Ttes GND 
+ Ct
VCCS VCCS1 GND Ttes 2 Vtes GND node2 GND 
+ [abs(CV(0)*CV(1))]
+ NONLINEAR
Res R1 Ttes GND 
+ Rt
Curr I1 GND Ttes 
+ TRAN Ifte(
+ fmod(t, 1m)<1u,
+ 1.6n, 0)
Cap C2 node4 Vtes 
+ 2.5u
Sweep "" LOOP 100000 TIME LIN 0 5m
+ Y "Ites" "A" 0 200u
+ Y2 "Temp" "K" 0.08 0.12
Show 
+ Y Itran(Ites) Y2 Vtran(Ttes)

EndSweep


==> anc/SOFIA_TES_AC870.n <==
@T2 0 1 1 0 3 4 7 0 31 0 0 2 0 11 NONLIN_VCVS 135 117 [CV(1)*R0/2*sqrt(
  ( tanh((CV(0)-Tc)/DelT)+1 )^2 +
  ( tanh((CV(1)-Ic)/DelI)+1 )^2 
                )]
NONLINEAR 11 NONLIN_VCVS 5 VCVS1 4 VCVS -1 -1 1 0 0  1 0 5 0 16 1 1 0 1 0 0 0 5 Short 169 6 I=Ites 5 Short 2 B1 5 Short -1 -1 1 0 0  1 0 5 0 16 1 1 0 2 0 0 0 6 Ground 157 0  6 Ground 7 Ground7 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 3 0 0 0 6 Ground 157 0  6 Ground 7 Ground8 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 4 0 0 0 6 Ground 157 0  6 Ground 7 Ground5 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 5 0 0 0 9 Connector 245 0  9 Connector 11 Connector16 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 6 0 1 0 11 NONLIN_CCVS 137 10 [1] LINEAR 11 NONLIN_CCVS 5 CCVS1 4 CCVS -1 -1 1 0 0  1 0 5 0 16 1 1 0 7 0 0 0 6 Ground 157 0  6 Ground 7 Ground3 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 8 0 0 0 9 Connector 245 0  9 Connector 11 Connector15 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 9 0 0 0 10 Node_point 140 0  10 Node_point 4 Ites 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 10 0 0 0 14 voltage_source 107 69 TRAN Ifte(t<1m, 
t/1m*1.4u*sin(2*pi*500k*t),
1.4u*sin(2*pi*500k*t)) 14 voltage_source 2 V1 4 Volt -1 -1 1 0 0  1 0 5 0 16 1 1 0 11 0 0 0 6 Ground 157 0  6 Ground 7 Ground4 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 12 0 0 0 3 IND 103 3 40n 3 IND 2 L1 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 13 0 0 0 3 CAP 104 2 Ct 3 CAP 2 C1 3 Cap -1 -1 1 0 0  1 0 5 0 16 1 1 0 14 0 0 0 10 Node_point 140 0  10 Node_point 4 Vtes 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 15 0 0 0 0  250 0  0  1 3 0  0 0 -2 0 0  1 0 5 0 16 0 0 0 137 Sweep 
"" LOOP 100000 TIME LIN 0 5m
Y "Ites" "A" 0 200u
Y2 "Temp" "K" 0.08 0.12

Show 
+ Y Itran(Ites) Y2 Vtran(Ttes)

EndSweep
 2 -1 16 0 0 0 0  250 0  0  1 4 0  0 0 -2 0 0  1 0 5 0 16 0 0 0 168 Prepare TRANMODE 0

$ TES_GinzLan761.N
AplacVar R0 0.1
AplacVar Tc 0.1
AplacVar DelT 6.8m
AplacVar Ic 1m
AplacVar DelI 100u
AplacVar Rt 900MEG
AplacVar Ct 0.3p 0 -1 17 0 2 0 11 NONLIN_VCCS 136 29 [abs(CV(0)*CV(1))]
NONLINEAR 11 NONLIN_VCCS 5 VCCS1 4 VCCS -1 -1 1 0 0  1 0 5 0 16 1 1 0 18 0 0 0 6 Ground 157 0  6 Ground 7 Ground6 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 19 0 0 0 9 Connector 245 0  9 Connector 11 Connector13 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 20 0 0 0 9 Connector 245 0  9 Connector 11 Connector17 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 21 0 0 0 6 Ground 157 0  6 Ground 7 Ground9 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 22 0 0 0 3 RES 90 2 Rt 3 RES 2 R1 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 23 0 0 0 9 Connector 245 0  9 Connector 10 Connector7 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 24 0 0 0 9 Connector 245 0  9 Connector 10 Connector8 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 25 0 0 0 9 Connector 245 0  9 Connector 10 Connector9 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 26 0 0 0 9 Connector 245 0  9 Connector 11 Connector18 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 27 0 0 0 4 CURR 160 37 TRAN Ifte(
fmod(t, 1m)<1u,
1.6n, 0) 4 CURR 2 I1 4 Curr 0 -1 1 0 0  1 0 5 0 16 1 1 0 28 0 0 0 10 Node_point 140 0  10 Node_point 4 Ttes 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 29 0 0 0 6 Ground 157 0  6 Ground 8 Ground10 0  0 0 -1 0 0  1 0 5 0 16 0 1 0 30 0 0 0 3 CAP 104 4 2.5u 3 CAP 2 C2 3 Cap 0 -1 1 0 0  1 0 5 0 16 1 1 0 33 0 0 1 21 0 0 1 0 1 18 0 17 5 0 1 0 2 0 4 5 0 0 1 0 3 8 0 17 3 0 1 0 4 7 0 6 1 0 1 0 5 0 5 19 0 0 1 0 6 19 0 8 0 0 1 0 7 9 0 6 2 0 1 0 8 11 0 10 1 0 1 0 9 10 0 12 1 0 1 0 10 0 0 1 1 0 1 0 11 17 0 2 0 0 1 0 12 3 0 23 0 0 1 0 13 30 0 12 0 0 1 0 14 17 2 20 0 0 1 0 15 8 0 0 3 0 1 0 16 19 0 4 0 0 1 0 17 1 0 20 0 0 1 0 18 20 0 14 0 0 1 0 19 17 4 5 0 0 1 0 20 5 0 6 0 0 1 0 21 22 1 23 0 0 1 0 22 23 0 13 1 0 1 0 23 0 2 26 0 0 1 0 24 22 0 24 0 0 1 0 25 24 0 17 1 0 1 0 26 24 0 25 0 0 1 0 27 25 0 13 0 0 1 0 28 25 0 26 0 0 1 0 29 26 0 28 0 0 1 0 30 28 0 27 1 0 1 0 31 29 0 27 0 0 1 0 32 30 1 14 0 0 1 0 0 0  0 0  0  0  3 4 Text 7 PreDefs 168 Prepare TRANMODE 0

$ TES_GinzLan761.N
AplacVar R0 0.1
AplacVar Tc 0.1
AplacVar DelT 6.8m
AplacVar Ic 1m
AplacVar DelI 100u
AplacVar Rt 900MEG
AplacVar Ct 0.3p 1 0 5 0 15 Circuit Diagram 0  0  1 0 5 0 5 Sweep 0  117 "" LOOP 100000 TIME LIN 0 5m
Y "Ites" "A" 0 200u
Y2 "Temp" "K" 0.08 0.12

Show 
+ Y Itran(Ites) Y2 Vtran(Ttes)
 1 0 5 0 1 0 44 0 0 0 135 1 1 235 335 1 1 0 0 6 0 1 0 0 1 1 0 169 1 1 185 270 1 1 0 0 2 90 0 0 1 1 2 0 0 2 1 185 295 1 1 0 0 2 0 0 0 1 2 3 0 157 1 1 480 225 1 1 0 0 1 180 0 0 2 3 4 0 157 1 1 470 300 1 1 0 0 1 0 0 0 3 4 5 0 157 1 1 335 360 1 1 0 0 1 0 0 0 4 5 6 0 245 1 1 320 250 1 1 0 0 1 0 0 0 5 6 7 0 137 1 1 290 250 1 1 0 0 3 0 0 0 6 7 8 0 157 1 1 305 275 1 1 0 0 1 0 0 0 7 0 9 0 0 2 1 245 380 1 1 0 0 6 0 0 0 0 9 10 0 140 1 1 220 255 1 1 0 0 1 0 0 0 9 9 11 0 0 3 1 200 235 1 1 0 0 1 0 0 0 9 8 12 0 245 1 1 335 335 1 1 0 0 1 0 0 0 8 10 13 0 107 1 1 140 305 1 1 0 0 2 0 0 0 10 11 14 0 157 1 1 140 345 1 1 0 0 1 0 0 0 11 12 15 0 103 1 1 140 165 1 1 0 0 2 90 0 0 12 10 16 0 0 2 1 70 380 1 1 0 0 2 0 0 0 10 12 17 0 0 2 1 145 170 1 1 0 0 2 0 0 0 12 13 18 0 104 1 1 480 265 1 1 0 0 2 90 0 0 13 14 19 0 140 1 1 185 195 1 1 0 0 1 0 0 0 14 14 20 0 0 3 1 190 175 1 1 0 0 1 0 0 0 14 15 21 0 250 1 1 340 25 1 1 0 0 0 0 0 0 15 16 22 0 250 1 1 210 25 1 1 0 0 0 0 0 0 16 6 23 0 0 2 1 220 270 1 1 0 0 3 0 0 0 6 17 24 0 136 1 1 445 240 1 1 0 0 6 0 0 0 17 18 25 0 157 1 1 370 270 1 1 0 0 1 0 0 0 18 19 26 0 245 1 1 335 355 1 1 0 0 1 0 0 0 19 20 27 0 245 1 1 185 230 1 1 0 0 1 0 0 0 20 21 28 0 157 1 1 185 360 1 1 0 0 1 0 0 0 21 22 29 0 90 1 1 460 255 1 1 0 0 2 90 0 0 22 23 30 0 245 1 1 470 295 1 1 0 0 1 0 0 0 23 24 31 0 245 1 1 460 250 1 1 0 0 1 0 0 0 24 25 32 0 245 1 1 480 250 1 1 0 0 1 0 0 0 25 17 33 0 0 2 1 340 180 1 1 0 0 6 0 0 0 17 13 34 0 0 2 1 485 280 1 1 0 0 2 0 0 0 13 22 35 0 0 2 1 425 280 1 1 0 0 2 0 0 0 22 26 36 0 245 1 1 520 250 1 1 0 0 1 0 0 0 26 27 37 0 160 1 1 550 340 1 1 0 0 2 180 0 0 27 28 38 0 140 1 1 535 250 1 1 0 0 1 0 0 0 28 28 39 0 0 3 1 515 230 1 1 0 0 1 0 0 0 28 30 40 0 104 1 1 155 150 1 1 0 0 2 0 0 0 30 29 41 0 157 1 1 550 345 1 1 0 0 1 0 0 0 29 27 42 0 0 2 1 460 370 1 1 0 0 2 0 0 0 27 30 44 0 0 2 1 160 110 1 1 0 0 2 0 0 0 30 33 0 0 1 28 0 0 1 0 1 1 0 0 2 235 345 185 360 1 185 345 1 0 1 25 0 24 5 0 1 0 1 1 0 0 2 370 270 385 260 1 370 260 1 1 2 0 4 6 0 0 1 0 1 1 0 0 2 295 345 320 250 1 320 345 1 2 3 12 0 24 3 0 1 0 1 1 0 0 2 335 335 385 240 1 335 240 1 3 4 8 0 7 1 0 1 0 1 1 0 0 2 305 275 290 260 1 305 260 1 4 5 0 5 26 0 0 1 0 1 1 0 0 2 295 355 335 355 0 1 5 6 26 0 12 0 0 1 0 1 1 0 0 2 335 355 335 335 0 1 6 7 10 0 7 2 0 1 0 1 1 0 0 2 220 255 230 255 0 1 7 8 14 0 13 1 0 1 0 1 1 0 0 2 140 345 140 345 0 1 8 9 13 0 15 1 0 1 0 1 1 0 0 2 140 305 140 205 0 1 9 10 0 0 1 1 0 1 0 1 1 0 0 2 235 335 185 290 1 185 335 1 10 11 24 0 3 0 0 1 0 1 1 0 0 2 445 240 480 225 1 480 240 1 11 12 4 0 30 0 0 1 0 1 1 0 0 2 470 300 470 295 0 1 12 13 40 0 15 0 0 1 0 1 1 0 0 2 155 150 140 165 1 140 150 1 13 14 24 2 27 0 0 1 0 1 1 0 0 2 385 230 185 230 0 1 14 15 12 0 0 3 0 1 0 1 1 0 0 2 335 335 295 335 0 1 15 16 26 0 5 0 0 1 0 1 1 0 0 2 335 355 335 360 0 1 16 17 1 0 27 0 0 1 0 1 1 0 0 2 185 270 185 230 0 1 17 18 27 0 19 0 0 1 0 1 1 0 0 2 185 230 185 195 0 1 18 19 24 4 6 0 0 1 0 1 1 0 0 2 385 250 320 250 0 1 19 20 6 0 7 0 0 1 0 1 1 0 0 2 320 250 290 250 0 1 20 21 29 1 30 0 0 1 0 1 1 0 0 2 460 295 470 295 0 1 21 22 30 0 18 1 0 1 0 1 1 0 0 2 470 295 480 285 1 480 295 1 22 23 0 2 36 0 0 1 0 1 1 0 0 2 295 325 520 250 1 520 325 1 23 24 29 0 31 0 0 1 0 1 1 0 0 2 460 255 460 250 0 1 24 25 31 0 24 1 0 1 0 1 1 0 0 2 460 250 445 250 0 1 25 26 31 0 32 0 0 1 0 1 1 0 0 2 460 250 480 250 0 1 26 27 32 0 18 0 0 1 0 1 1 0 0 2 480 250 480 265 0 1 27 28 32 0 36 0 0 1 0 1 1 0 0 2 480 250 520 250 0 1 28 29 36 0 38 0 0 1 0 1 1 0 0 2 520 250 535 250 0 1 29 30 38 0 37 1 0 1 0 1 1 0 0 2 535 250 550 300 1 550 250 1 30 31 41 0 37 0 0 1 0 1 1 0 0 2 550 345 550 340 0 1 31 32 40 1 19 0 0 1 0 1 1 0 0 2 175 150 185 195 1 185 150 1 32 0 0 256 256 70 20 326 276 11 Courier New 8 0 0 256 256 256 256 5 5 0 0 26 31 532 499 0 0 

==> anc/SOFIA_TES_XRAY870.i <==
$ -------------------------------------------------------------
$ File     : C:\data\athena\aplac\APLAC_tutorial\web\SOFIA_TES_XRAY870.i
$ Schema file  : C:\data\athena\aplac\APLAC_tutorial\web\SOFIA_TES_XRAY870.n
$ Generated with APLAC Editor version 3.4.7
$ Sat Sep 12 13:09:18 2020
$ -------------------------------------------------------------

Prepare TRANMODE 0

$ TES_GinzLan761.N
AplacVar R0 0.1
AplacVar Tc 0.1
AplacVar DelT 6.8m
AplacVar Ic 1m
AplacVar DelI 100u
AplacVar Rt 900MEG
AplacVar Ct 0.3p


VCVS VCVS1 node1 GND 2 Ttes GND node2 GND 
+ [CV(1)*R0/2*sqrt(
+   ( tanh((CV(0)-Tc)/DelT)+1 )^2 +
+   ( tanh((CV(1)-Ic)/DelI)+1 )^2 
+                 )]
+ NONLINEAR
Short B1 Vtes node1 
+ I=Ites
CCVS CCVS1 node2 GND 1 Ites 
+ [1] LINEAR
Volt V1 node3 GND 
+ TRAN Ifte(t<1m, 
+ t/1m*0.7u, 0.7u)
Ind L1 Vtes node3 
+ 40n
Cap C1 Ttes GND 
+ Ct
VCCS VCCS1 GND Ttes 2 Vtes GND node2 GND 
+ [abs(CV(0)*CV(1))]
+ NONLINEAR
Res R1 Ttes GND 
+ Rt
Curr I1 GND Ttes 
+ TRAN Ifte(
+ fmod(t, 1m)<1u,
+ 1.6n, 0)
Sweep "" LOOP 10000 TIME LIN 0 5m
+ Y "Ites" "A" 0 200u
+ Y2 "Temp" "K" 0.08 0.12
Show 
+ Y Itran(Ites) Y2 Vtran(Ttes)

EndSweep


==> anc/SOFIA_TES_XRAY870.n <==
@T2 0 1 1 0 3 4 7 0 30 0 0 2 0 11 NONLIN_VCVS 135 117 [CV(1)*R0/2*sqrt(
  ( tanh((CV(0)-Tc)/DelT)+1 )^2 +
  ( tanh((CV(1)-Ic)/DelI)+1 )^2 
                )]
NONLINEAR 11 NONLIN_VCVS 5 VCVS1 4 VCVS -1 -1 1 0 0  1 0 5 0 16 1 1 0 1 0 0 0 5 Short 169 6 I=Ites 5 Short 2 B1 5 Short -1 -1 1 0 0  1 0 5 0 16 1 1 0 2 0 0 0 6 Ground 157 0  6 Ground 7 Ground7 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 3 0 0 0 6 Ground 157 0  6 Ground 7 Ground8 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 4 0 0 0 6 Ground 157 0  6 Ground 7 Ground5 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 5 0 0 0 9 Connector 245 0  9 Connector 11 Connector16 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 6 0 1 0 11 NONLIN_CCVS 137 10 [1] LINEAR 11 NONLIN_CCVS 5 CCVS1 4 CCVS -1 -1 1 0 0  1 0 5 0 16 1 1 0 7 0 0 0 6 Ground 157 0  6 Ground 7 Ground3 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 8 0 0 0 9 Connector 245 0  9 Connector 11 Connector15 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 9 0 0 0 10 Node_point 140 0  10 Node_point 4 Ites 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 10 0 0 0 14 voltage_source 107 34 TRAN Ifte(t<1m, 
t/1m*0.7u, 0.7u) 14 voltage_source 2 V1 4 Volt -1 -1 1 0 0  1 0 5 0 16 1 1 0 11 0 0 0 6 Ground 157 0  6 Ground 7 Ground4 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 12 0 0 0 3 IND 103 3 40n 3 IND 2 L1 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 13 0 0 0 3 CAP 104 2 Ct 3 CAP 2 C1 3 Cap -1 -1 1 0 0  1 0 5 0 16 1 1 0 14 0 0 0 10 Node_point 140 0  10 Node_point 4 Vtes 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 15 0 0 0 0  250 0  0  1 3 0  0 0 -2 0 0  1 0 5 0 16 0 0 0 136 Sweep 
"" LOOP 10000 TIME LIN 0 5m
Y "Ites" "A" 0 200u
Y2 "Temp" "K" 0.08 0.12

Show 
+ Y Itran(Ites) Y2 Vtran(Ttes)

EndSweep
 2 -1 16 0 0 0 0  250 0  0  1 4 0  0 0 -2 0 0  1 0 5 0 16 0 0 0 168 Prepare TRANMODE 0

$ TES_GinzLan761.N
AplacVar R0 0.1
AplacVar Tc 0.1
AplacVar DelT 6.8m
AplacVar Ic 1m
AplacVar DelI 100u
AplacVar Rt 900MEG
AplacVar Ct 0.3p 0 -1 17 0 2 0 11 NONLIN_VCCS 136 29 [abs(CV(0)*CV(1))]
NONLINEAR 11 NONLIN_VCCS 5 VCCS1 4 VCCS -1 -1 1 0 0  1 0 5 0 16 1 1 0 18 0 0 0 6 Ground 157 0  6 Ground 7 Ground6 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 19 0 0 0 9 Connector 245 0  9 Connector 11 Connector13 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 20 0 0 0 9 Connector 245 0  9 Connector 11 Connector17 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 21 0 0 0 6 Ground 157 0  6 Ground 7 Ground9 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 22 0 0 0 3 RES 90 2 Rt 3 RES 2 R1 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 23 0 0 0 9 Connector 245 0  9 Connector 10 Connector7 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 24 0 0 0 9 Connector 245 0  9 Connector 10 Connector8 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 25 0 0 0 9 Connector 245 0  9 Connector 10 Connector9 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 26 0 0 0 9 Connector 245 0  9 Connector 11 Connector18 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 27 0 0 0 4 CURR 160 37 TRAN Ifte(
fmod(t, 1m)<1u,
1.6n, 0) 4 CURR 2 I1 4 Curr 0 -1 1 0 0  1 0 5 0 16 1 1 0 28 0 0 0 10 Node_point 140 0  10 Node_point 4 Ttes 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 29 0 0 0 6 Ground 157 0  6 Ground 8 Ground10 0  0 0 -1 0 0  1 0 5 0 16 0 1 0 32 0 0 1 21 0 0 1 0 1 18 0 17 5 0 1 0 2 0 4 5 0 0 1 0 3 8 0 17 3 0 1 0 4 7 0 6 1 0 1 0 5 0 5 19 0 0 1 0 6 19 0 8 0 0 1 0 7 9 0 6 2 0 1 0 8 11 0 10 1 0 1 0 9 10 0 12 1 0 1 0 10 0 0 1 1 0 1 0 11 17 0 2 0 0 1 0 12 3 0 23 0 0 1 0 13 12 0 14 0 0 1 0 14 17 2 20 0 0 1 0 15 8 0 0 3 0 1 0 16 19 0 4 0 0 1 0 17 1 0 20 0 0 1 0 18 20 0 14 0 0 1 0 19 17 4 5 0 0 1 0 20 5 0 6 0 0 1 0 21 22 1 23 0 0 1 0 22 23 0 13 1 0 1 0 23 0 2 26 0 0 1 0 24 22 0 24 0 0 1 0 25 24 0 17 1 0 1 0 26 24 0 25 0 0 1 0 27 25 0 13 0 0 1 0 28 25 0 26 0 0 1 0 29 26 0 28 0 0 1 0 30 28 0 27 1 0 1 0 31 29 0 27 0 0 1 0 0 0  0 0  0  0  3 4 Text 7 PreDefs 168 Prepare TRANMODE 0

$ TES_GinzLan761.N
AplacVar R0 0.1
AplacVar Tc 0.1
AplacVar DelT 6.8m
AplacVar Ic 1m
AplacVar DelI 100u
AplacVar Rt 900MEG
AplacVar Ct 0.3p 1 0 5 0 15 Circuit Diagram 0  0  1 0 5 0 5 Sweep 0  116 "" LOOP 10000 TIME LIN 0 5m
Y "Ites" "A" 0 200u
Y2 "Temp" "K" 0.08 0.12

Show 
+ Y Itran(Ites) Y2 Vtran(Ttes)
 1 0 5 0 1 0 42 0 0 0 135 1 1 235 335 1 1 0 0 6 0 1 0 0 1 1 0 169 1 1 185 270 1 1 0 0 2 90 0 0 1 1 2 0 0 2 1 185 295 1 1 0 0 2 0 0 0 1 2 3 0 157 1 1 480 225 1 1 0 0 1 180 0 0 2 3 4 0 157 1 1 470 300 1 1 0 0 1 0 0 0 3 4 5 0 157 1 1 335 360 1 1 0 0 1 0 0 0 4 5 6 0 245 1 1 320 250 1 1 0 0 1 0 0 0 5 6 7 0 137 1 1 290 250 1 1 0 0 3 0 0 0 6 7 8 0 157 1 1 305 275 1 1 0 0 1 0 0 0 7 0 9 0 0 2 1 195 380 1 1 0 0 6 0 0 0 0 9 10 0 140 1 1 220 255 1 1 0 0 1 0 0 0 9 9 11 0 0 3 1 200 235 1 1 0 0 1 0 0 0 9 8 12 0 245 1 1 335 335 1 1 0 0 1 0 0 0 8 10 13 0 107 1 1 140 215 1 1 0 0 2 0 0 0 10 11 14 0 157 1 1 140 255 1 1 0 0 1 0 0 0 11 12 15 0 103 1 1 140 165 1 1 0 0 2 90 0 0 12 10 16 0 0 2 1 70 275 1 1 0 0 2 0 0 0 10 12 17 0 0 2 1 145 170 1 1 0 0 2 0 0 0 12 13 18 0 104 1 1 480 265 1 1 0 0 2 90 0 0 13 14 19 0 140 1 1 185 195 1 1 0 0 1 0 0 0 14 14 20 0 0 3 1 190 175 1 1 0 0 1 0 0 0 14 15 21 0 250 1 1 340 25 1 1 0 0 0 0 0 0 15 16 22 0 250 1 1 210 25 1 1 0 0 0 0 0 0 16 6 23 0 0 2 1 220 270 1 1 0 0 3 0 0 0 6 17 24 0 136 1 1 445 240 1 1 0 0 6 0 0 0 17 18 25 0 157 1 1 370 270 1 1 0 0 1 0 0 0 18 19 26 0 245 1 1 335 355 1 1 0 0 1 0 0 0 19 20 27 0 245 1 1 185 230 1 1 0 0 1 0 0 0 20 21 28 0 157 1 1 185 360 1 1 0 0 1 0 0 0 21 22 29 0 90 1 1 460 255 1 1 0 0 2 90 0 0 22 23 30 0 245 1 1 470 295 1 1 0 0 1 0 0 0 23 24 31 0 245 1 1 460 250 1 1 0 0 1 0 0 0 24 25 32 0 245 1 1 480 250 1 1 0 0 1 0 0 0 25 17 33 0 0 2 1 340 180 1 1 0 0 6 0 0 0 17 13 34 0 0 2 1 485 280 1 1 0 0 2 0 0 0 13 22 35 0 0 2 1 425 280 1 1 0 0 2 0 0 0 22 26 36 0 245 1 1 520 250 1 1 0 0 1 0 0 0 26 27 37 0 160 1 1 550 340 1 1 0 0 2 180 0 0 27 28 38 0 140 1 1 535 250 1 1 0 0 1 0 0 0 28 28 39 0 0 3 1 515 230 1 1 0 0 1 0 0 0 28 29 41 0 157 1 1 550 345 1 1 0 0 1 0 0 0 29 27 42 0 0 2 1 430 340 1 1 0 0 2 0 0 0 27 32 0 0 1 28 0 0 1 0 1 1 0 0 2 235 345 185 360 1 185 345 1 0 1 25 0 24 5 0 1 0 1 1 0 0 2 370 270 385 260 1 370 260 1 1 2 0 4 6 0 0 1 0 1 1 0 0 2 295 345 320 250 1 320 345 1 2 3 12 0 24 3 0 1 0 1 1 0 0 2 335 335 385 240 1 335 240 1 3 4 8 0 7 1 0 1 0 1 1 0 0 2 305 275 290 260 1 305 260 1 4 5 0 5 26 0 0 1 0 1 1 0 0 2 295 355 335 355 0 1 5 6 26 0 12 0 0 1 0 1 1 0 0 2 335 355 335 335 0 1 6 7 10 0 7 2 0 1 0 1 1 0 0 2 220 255 230 255 0 1 7 8 14 0 13 1 0 1 0 1 1 0 0 2 140 255 140 255 0 1 8 9 13 0 15 1 0 1 0 1 1 0 0 2 140 215 140 205 0 1 9 10 0 0 1 1 0 1 0 1 1 0 0 2 235 335 185 290 1 185 335 1 10 11 24 0 3 0 0 1 0 1 1 0 0 2 445 240 480 225 1 480 240 1 11 12 4 0 30 0 0 1 0 1 1 0 0 2 470 300 470 295 0 1 12 13 15 0 19 0 0 1 0 1 1 0 0 2 140 165 185 195 2 140 149 185 149 1 13 14 24 2 27 0 0 1 0 1 1 0 0 2 385 230 185 230 0 1 14 15 12 0 0 3 0 1 0 1 1 0 0 2 335 335 295 335 0 1 15 16 26 0 5 0 0 1 0 1 1 0 0 2 335 355 335 360 0 1 16 17 1 0 27 0 0 1 0 1 1 0 0 2 185 270 185 230 0 1 17 18 27 0 19 0 0 1 0 1 1 0 0 2 185 230 185 195 0 1 18 19 24 4 6 0 0 1 0 1 1 0 0 2 385 250 320 250 0 1 19 20 6 0 7 0 0 1 0 1 1 0 0 2 320 250 290 250 0 1 20 21 29 1 30 0 0 1 0 1 1 0 0 2 460 295 470 295 0 1 21 22 30 0 18 1 0 1 0 1 1 0 0 2 470 295 480 285 1 480 295 1 22 23 0 2 36 0 0 1 0 1 1 0 0 2 295 325 520 250 1 520 325 1 23 24 29 0 31 0 0 1 0 1 1 0 0 2 460 255 460 250 0 1 24 25 31 0 24 1 0 1 0 1 1 0 0 2 460 250 445 250 0 1 25 26 31 0 32 0 0 1 0 1 1 0 0 2 460 250 480 250 0 1 26 27 32 0 18 0 0 1 0 1 1 0 0 2 480 250 480 265 0 1 27 28 32 0 36 0 0 1 0 1 1 0 0 2 480 250 520 250 0 1 28 29 36 0 38 0 0 1 0 1 1 0 0 2 520 250 535 250 0 1 29 30 38 0 37 1 0 1 0 1 1 0 0 2 535 250 550 300 1 550 250 1 30 31 41 0 37 0 0 1 0 1 1 0 0 2 550 345 550 340 0 1 31 0 0 256 256 70 0 326 256 11 Courier New 8 0 0 256 256 256 256 5 5 0 0 15 15 565 564 0 0 

==> anc/SQ2.I <==
$ -------------------------------------------------------------
$ File     : C:\DATA\APLAC\SQ2.I
$ Schema file  : C:\data\aplac\SQ2.N
$ Generated with APLAC Editor version 2.5.0
$ Sat Mar 10 19:31:55 2007
$ -------------------------------------------------------------



VCCS VCCS1 node1 GND 1 node2 GND 
+ [10u*sin(2*pi*CV(0))]
+ NONLINEAR
Res R1 node1 GND 
+ 5
Curr I1 GND node3 
+ TRAN Ifte(t<1n,
+ 20.1u*t/1n,
+ 20.1u)
Cap C1 node2 GND 
+ 2.068f
VCCS VCCS2 GND node2 1 node1 GND 
+ [1] LINEAR
VCCS VCCS3 node4 GND 1 node5 GND 
+ [10u*sin(2*pi*CV(0))]
+ NONLINEAR
Res R2 node4 GND 
+ 5
Cap C2 node5 GND 
+ 2.068f
VCCS VCCS4 GND node5 1 node4 GND 
+ [1] LINEAR
Ind L1 node1 node3 
+ 50p
Ind L2 node3 node4 
+ 50p
Ind L3 node6 node7 
+ 50p
Ind L4 node7 GND 
+ 50p
Curr I2 GND node6 
+ TRAN 40u*t/100n
Res R3 node3 N0 
+ 1k
Cap C3 N0 GND 
+ 1.6p
Muc Muc1 L2 L4 K=1
Muc Muc2 L1 L3 K=1
Sweep "" LOOP 131072 TIME LIN 0 100n
Show Y (Vtran(N0))
EndSweep


==> anc/SQ2.N <==
@T2 0 1 1 0 2 5 0 0 49 0 0 1 0 11 NONLIN_VCCS 136 32 [10u*sin(2*pi*CV(0))]
NONLINEAR 11 NONLIN_VCCS 5 VCCS1 4 VCCS -1 -1 1 0 0  1 5 0 16 1 1 1 0 0 0 6 Ground 157 0  6 Ground 7 Ground1 0  0 0 -1 0 0  1 5 0 16 0 0 2 0 0 0 3 RES 90 1 5 3 RES 2 R1 3 Res -1 -1 1 0 0  1 5 0 16 1 1 3 0 0 0 6 Ground 157 0  6 Ground 7 Ground2 0  0 0 -1 0 0  1 5 0 16 0 0 4 0 0 0 4 CURR 160 36 TRAN Ifte(t<1n,
20.1u*t/1n,
20.1u) 4 CURR 2 I1 4 Curr -1 -1 1 0 0  1 5 0 16 1 1 5 0 0 0 9 Connector 245 0  9 Connector 10 Connector1 9 Connector 0 0 1 0 0  1 5 0 128 0 0 6 0 0 0 6 Ground 157 0  6 Ground 7 Ground3 0  0 0 -1 0 0  1 5 0 16 0 0 7 0 0 0 3 CAP 104 6 2.068f 3 CAP 2 C1 3 Cap -1 -1 1 0 0  1 5 0 16 1 1 8 0 1 0 11 NONLIN_VCCS 136 10 [1] LINEAR 11 NONLIN_VCCS 5 VCCS2 4 VCCS -1 -1 1 0 0  1 5 0 16 1 1 9 0 0 0 6 Ground 157 0  6 Ground 7 Ground4 0  0 0 -1 0 0  1 5 0 16 0 0 10 0 0 0 6 Ground 157 0  6 Ground 7 Ground5 0  0 0 -1 0 0  1 5 0 16 0 0 11 0 0 0 6 Ground 157 0  6 Ground 7 Ground6 0  0 0 -1 0 0  1 5 0 16 0 0 12 0 0 0 6 Ground 157 0  6 Ground 7 Ground7 0  0 0 -1 0 0  1 5 0 16 0 0 13 0 0 0 9 Connector 245 0  9 Connector 10 Connector5 9 Connector 0 0 1 0 0  1 5 0 128 0 0 14 0 1 0 11 NONLIN_VCCS 136 32 [10u*sin(2*pi*CV(0))]
NONLINEAR 11 NONLIN_VCCS 5 VCCS3 4 VCCS -1 -1 1 0 0  1 5 0 16 1 1 15 0 0 0 0  250 0  0  1 1 0  0 0 -2 0 0  1 5 0 16 0 0 72 Sweep 
"" LOOP 131072 TIME LIN 0 100n

Show Y (Vtran(N0))
EndSweep
 1 -1 16 0 0 0 6 Ground 157 0  6 Ground 7 Ground8 0  0 0 -1 0 0  1 5 0 16 0 0 17 0 0 0 3 RES 90 1 5 3 RES 2 R2 3 Res -1 -1 1 0 0  1 5 0 16 1 1 18 0 0 0 6 Ground 157 0  6 Ground 7 Ground9 0  0 0 -1 0 0  1 5 0 16 0 0 19 0 0 0 9 Connector 245 0  9 Connector 10 Connector6 9 Connector 0 0 1 0 0  1 5 0 128 0 0 20 0 0 0 3 CAP 104 6 2.068f 3 CAP 2 C2 3 Cap -1 -1 1 0 0  1 5 0 16 1 1 21 0 1 0 11 NONLIN_VCCS 136 10 [1] LINEAR 11 NONLIN_VCCS 5 VCCS4 4 VCCS -1 -1 1 0 0  1 5 0 16 1 1 22 0 0 0 6 Ground 157 0  6 Ground 8 Ground10 0  0 0 -1 0 0  1 5 0 16 0 0 23 0 0 0 6 Ground 157 0  6 Ground 8 Ground11 0  0 0 -1 0 0  1 5 0 16 0 0 24 0 0 0 6 Ground 157 0  6 Ground 8 Ground12 0  0 0 -1 0 0  1 5 0 16 0 0 25 0 0 0 6 Ground 157 0  6 Ground 8 Ground13 0  0 0 -1 0 0  1 5 0 16 0 0 26 0 0 0 9 Connector 245 0  9 Connector 10 Connector7 9 Connector 0 0 1 0 0  1 5 0 128 0 0 27 0 0 0 3 IND 103 3 50p 3 IND 2 L1 3 Ind -1 -1 1 0 0  1 5 0 16 1 1 28 0 0 0 3 IND 103 3 50p 3 IND 2 L2 3 Ind -1 -1 1 0 0  1 5 0 16 1 1 29 0 0 0 9 Connector 245 0  9 Connector 10 Connector8 9 Connector 0 0 1 0 0  1 5 0 128 0 0 30 0 0 0 9 Connector 245 0  9 Connector 10 Connector9 9 Connector 0 0 1 0 0  1 5 0 128 0 0 31 0 0 0 9 Connector 245 0  9 Connector 11 Connector10 9 Connector 0 0 1 0 0  1 5 0 128 0 0 32 0 0 0 3 IND 103 3 50p 3 IND 2 L3 3 Ind -1 -1 1 0 0  1 5 0 16 1 1 33 0 0 0 3 IND 103 3 50p 3 IND 2 L4 3 Ind -1 -1 1 0 0  1 5 0 16 1 1 34 0 0 0 6 Ground 157 0  6 Ground 8 Ground14 0  0 0 -1 0 0  1 5 0 16 0 0 35 0 0 0 4 CURR 160 15 TRAN 40u*t/100n 4 CURR 2 I2 4 Curr -1 -1 1 0 0  1 5 0 16 1 1 36 0 0 0 6 Ground 157 0  6 Ground 8 Ground15 0  0 0 -1 0 0  1 5 0 16 0 0 37 0 0 0 3 Muc 218 3 K=1 3 Muc 4 Muc1 3 Muc -1 -1 2 0 0  1 5 0 16 1 1 38 0 0 0 5 Input 222 0  5 Input 2 L2 0  1 -1 0 0 0  1 5 0 128 0 0 39 0 0 0 5 Input 222 0  5 Input 2 L4 0  1 -1 0 0 0  1 5 0 128 0 0 40 0 0 0 3 Muc 218 3 K=1 3 Muc 4 Muc2 3 Muc -1 -1 2 0 0  1 5 0 16 1 1 41 0 0 0 5 Input 222 0  5 Input 2 L1 0  1 -1 0 0 0  1 5 0 128 0 0 42 0 0 0 5 Input 222 0  5 Input 2 L3 0  1 -1 0 0 0  1 5 0 128 0 0 43 0 0 0 3 RES 90 2 1k 3 RES 2 R3 3 Res -1 -1 1 0 0  1 5 0 16 1 1 44 0 0 0 9 Connector 245 0  9 Connector 11 Connector11 9 Connector 0 0 1 0 0  1 5 0 128 0 0 45 0 0 0 3 CAP 104 4 1.6p 3 CAP 2 C3 3 Cap -1 -1 1 0 0  1 5 0 16 1 1 46 0 0 0 6 Ground 157 0  6 Ground 8 Ground16 0  0 0 -1 0 0  1 5 0 16 0 0 48 0 0 0 9 Connector 245 0  9 Connector 11 Connector12 9 Connector 0 0 1 0 0  1 5 0 128 0 0 49 0 0 0 10 Node_point 140 0  10 Node_point 2 N0 0  1 -1 0 0 0  1 5 0 128 0 0 46 0 0 1 1 0 0 1 1 3 0 2 1 0 1 2 14 1 16 0 0 1 3 0 0 5 0 0 1 4 5 0 2 0 0 1 5 4 0 6 0 0 1 6 0 3 9 0 0 1 7 10 0 7 1 0 1 8 8 3 11 0 0 1 9 8 1 13 0 0 1 10 0 2 13 0 0 1 11 8 0 12 0 0 1 12 13 0 7 0 0 1 13 27 0 29 0 0 1 14 18 0 17 1 0 1 15 14 0 19 0 0 1 16 19 0 17 0 0 1 17 14 3 22 0 0 1 18 23 0 20 1 0 1 19 21 3 24 0 0 1 20 21 1 26 0 0 1 21 14 2 26 0 0 1 22 21 0 25 0 0 1 23 26 0 20 0 0 1 24 28 1 30 0 0 1 25 8 2 29 0 0 1 26 29 0 5 0 0 1 27 21 2 30 0 0 1 28 30 0 19 0 0 1 29 43 0 44 0 0 1 30 28 0 31 0 0 1 31 31 0 27 1 0 1 32 33 1 34 0 0 1 33 33 0 32 1 0 1 34 32 0 35 1 0 1 35 35 0 36 0 0 1 36 38 0 37 0 0 1 37 37 1 39 0 0 1 38 41 0 40 0 0 1 39 40 1 42 0 0 1 40 4 1 44 0 0 1 41 44 0 31 0 0 1 43 46 0 45 1 0 1 44 45 0 48 0 0 1 45 48 0 43 1 0 1 47 49 0 48 0 0 1 0 0  0 0  0  2 15 Circuit Diagram 0  0  1 5 0 5 Sweep 0  52 "" LOOP 131072 TIME LIN 0 100n

Show Y (Vtran(N0)) 1 5 0 1 0 72 0 0 0 136 1 1 240 220 1 1 0 0 4 0 0 0 0 1 1 0 157 1 1 290 250 1 1 0 0 1 0 0 0 1 2 2 0 90 1 1 320 205 1 1 0 0 2 90 0 0 2 2 3 0 0 2 1 325 215 1 1 0 0 2 0 0 0 2 3 4 0 157 1 1 320 250 1 1 0 0 1 0 0 0 3 4 5 0 160 1 1 370 25 1 1 0 0 2 0 0 0 4 5 6 0 245 1 1 305 195 1 1 0 0 1 0 0 0 5 6 7 0 157 1 1 320 40 1 1 0 0 1 0 0 0 6 4 8 0 0 2 1 385 25 1 1 0 0 2 0 0 0 4 0 9 0 0 2 1 145 240 1 1 0 0 4 0 0 0 0 7 10 0 104 1 1 110 240 1 1 0 0 2 90 0 0 7 7 11 0 0 2 1 60 255 1 1 0 0 2 0 0 0 7 8 12 0 136 1 1 135 160 1 1 0 0 4 0 1 0 8 8 13 0 0 2 1 135 180 1 1 0 0 4 0 0 0 8 9 14 0 157 1 1 140 265 1 1 0 0 1 0 0 0 9 10 15 0 157 1 1 110 265 1 1 0 0 1 0 0 0 10 11 16 0 157 1 1 220 180 1 1 0 0 1 0 0 0 11 12 17 0 157 1 1 90 165 1 1 0 0 1 0 0 0 12 13 18 0 245 1 1 110 220 1 1 0 0 1 0 0 0 13 14 19 0 136 1 1 505 220 1 1 0 0 4 0 1 0 14 15 20 0 250 1 1 80 5 1 1 0 0 0 0 0 0 15 16 21 0 157 1 1 455 250 1 1 0 0 1 0 1 0 16 17 22 0 90 1 1 425 205 1 1 0 0 2 90 1 0 17 17 23 0 0 2 1 410 215 1 1 0 0 2 0 0 0 17 18 24 0 157 1 1 425 250 1 1 0 0 1 0 1 0 18 19 25 0 245 1 1 440 195 1 1 0 0 1 0 1 0 19 14 26 0 0 2 1 480 240 1 1 0 0 4 0 0 0 14 20 27 0 104 1 1 635 240 1 1 0 0 2 90 1 0 20 20 28 0 0 2 1 640 250 1 1 0 0 2 0 0 0 20 21 29 0 136 1 1 610 160 1 1 0 0 4 0 0 0 21 21 30 0 0 2 1 545 180 1 1 0 0 4 0 0 0 21 22 31 0 157 1 1 605 265 1 1 0 0 1 0 1 0 22 23 32 0 157 1 1 635 265 1 1 0 0 1 0 1 0 23 24 33 0 157 1 1 525 180 1 1 0 0 1 0 1 0 24 25 34 0 157 1 1 655 165 1 1 0 0 1 0 1 0 25 26 35 0 245 1 1 635 220 1 1 0 0 1 0 1 0 26 27 36 0 103 1 1 325 150 1 1 0 0 2 0 0 0 27 28 37 0 103 1 1 385 150 1 1 0 0 2 0 0 0 28 29 38 0 245 1 1 305 160 1 1 0 0 1 0 0 0 29 30 39 0 245 1 1 440 160 1 1 0 0 1 0 0 0 30 31 40 0 245 1 1 370 150 1 1 0 0 1 0 0 0 31 32 41 0 103 1 1 325 130 1 1 0 0 2 0 0 0 32 33 42 0 103 1 1 385 130 1 1 0 0 2 0 0 0 33 34 43 0 157 1 1 460 135 1 1 0 0 1 0 1 0 34 35 44 0 160 1 1 250 130 1 1 0 0 2 270 0 0 35 35 45 0 0 2 1 165 105 1 1 0 0 2 0 0 0 35 36 46 0 157 1 1 240 135 1 1 0 0 1 0 1 0 36 37 47 0 218 1 1 410 110 1 1 0 0 2 0 0 0 37 38 48 0 222 1 1 410 110 1 1 0 0 1 0 0 0 38 38 49 0 0 3 1 370 100 1 1 0 0 1 0 0 0 38 37 50 0 0 2 1 400 90 1 1 0 0 2 0 0 0 37 28 51 0 0 2 1 390 150 1 1 0 0 2 0 0 0 28 27 52 0 0 2 1 330 150 1 1 0 0 2 0 0 0 27 39 53 0 222 1 1 425 110 1 1 0 0 1 180 0 0 39 39 54 0 0 3 1 445 100 1 1 0 0 1 0 0 0 39 33 55 0 0 2 1 390 130 1 1 0 0 2 0 0 0 33 32 56 0 0 2 1 330 130 1 1 0 0 2 0 0 0 32 40 57 0 218 1 1 315 110 1 1 0 0 2 0 0 0 40 41 58 0 222 1 1 315 110 1 1 0 0 1 0 0 0 41 41 59 0 0 3 1 275 100 1 1 0 0 1 0 0 0 41 40 60 0 0 2 1 305 90 1 1 0 0 2 0 0 0 40 42 61 0 222 1 1 330 110 1 1 0 0 1 180 0 0 42 42 62 0 0 3 1 350 100 1 1 0 0 1 0 0 0 42 43 63 0 90 1 1 440 80 1 1 0 0 2 0 0 0 43 44 64 0 245 1 1 370 80 1 1 0 0 1 0 0 0 44 43 65 0 0 2 1 450 60 1 1 0 0 2 0 0 0 43 45 66 0 104 1 1 490 85 1 1 0 0 2 90 0 0 45 45 67 0 0 2 1 500 85 1 1 0 0 2 0 0 0 45 46 68 0 157 1 1 490 105 1 1 0 0 1 0 1 0 46 48 71 0 245 1 1 490 80 1 1 0 0 1 0 0 0 48 49 72 0 140 1 1 510 80 1 1 0 0 1 0 0 0 49 49 73 0 0 3 1 510 60 1 1 0 0 1 0 0 0 49 46 0 0 1 1 0 0 1 0 1 1 0 0 2 240 230 290 250 1 290 230 1 0 1 4 0 2 1 0 1 0 1 1 0 0 2 320 250 320 245 0 1 1 2 19 1 21 0 0 1 0 1 1 0 0 2 505 230 455 250 1 455 230 1 2 3 0 0 6 0 0 1 0 1 1 0 0 2 240 220 305 195 2 290 220 290 195 1 3 4 6 0 2 0 0 1 0 1 1 0 0 2 305 195 320 205 1 320 195 1 4 5 5 0 7 0 0 1 0 1 1 0 0 2 370 25 320 40 1 320 25 1 5 6 0 3 14 0 0 1 0 1 1 0 0 2 180 230 140 265 1 140 230 1 6 7 15 0 10 1 0 1 0 1 1 0 0 2 110 265 110 260 0 1 7 8 12 3 16 0 0 1 0 1 1 0 0 2 195 170 220 180 1 220 170 1 8 9 12 1 18 0 0 1 0 1 1 0 0 2 135 170 110 220 1 110 170 1 9 10 0 2 18 0 0 1 0 1 1 0 0 2 180 220 110 220 0 1 10 11 12 0 17 0 0 1 0 1 1 0 0 2 135 160 90 165 1 90 160 1 11 12 18 0 10 0 0 1 0 1 1 0 0 2 110 220 110 240 0 1 12 13 36 0 38 0 0 1 0 1 1 0 0 2 325 150 305 160 1 305 150 1 13 14 24 0 22 1 0 1 0 1 1 0 0 2 425 250 425 245 0 1 14 15 19 0 25 0 0 1 0 1 1 0 0 2 505 220 440 195 2 457 220 457 195 1 15 16 25 0 22 0 0 1 0 1 1 0 0 2 440 195 425 205 1 425 195 1 16 17 19 3 31 0 0 1 0 1 1 0 0 2 565 230 605 265 1 605 230 1 17 18 32 0 27 1 0 1 0 1 1 0 0 2 635 265 635 260 0 1 18 19 29 3 33 0 0 1 0 1 1 0 0 2 550 170 525 180 1 525 170 1 19 20 29 1 35 0 0 1 0 1 1 0 0 2 610 170 635 220 1 635 170 1 20 21 19 2 35 0 0 1 0 1 1 0 0 2 565 220 635 220 0 1 21 22 29 0 34 0 0 1 0 1 1 0 0 2 610 160 655 165 1 655 160 1 22 23 35 0 27 0 0 1 0 1 1 0 0 2 635 220 635 240 0 1 23 24 37 1 39 0 0 1 0 1 1 0 0 2 425 150 440 160 1 440 150 1 24 25 12 2 38 0 0 1 0 1 1 0 0 2 195 160 305 160 0 1 25 26 38 0 6 0 0 1 0 1 1 0 0 2 305 160 305 195 0 1 26 27 29 2 39 0 0 1 0 1 1 0 0 2 550 160 440 160 0 1 27 28 39 0 25 0 0 1 0 1 1 0 0 2 440 160 440 195 0 1 28 29 63 0 64 0 0 1 0 1 1 0 0 2 440 80 370 80 0 1 29 30 37 0 40 0 0 1 0 1 1 0 0 2 385 150 370 150 0 1 30 31 40 0 36 1 0 1 0 1 1 0 0 2 370 150 365 150 0 1 31 32 42 1 43 0 0 1 0 1 1 0 0 2 425 130 460 135 1 460 130 1 32 33 42 0 41 1 0 1 0 1 1 0 0 2 385 130 365 130 0 1 33 34 41 0 44 1 0 1 0 1 1 0 0 2 325 130 290 130 0 1 34 35 44 0 46 0 0 1 0 1 1 0 0 2 250 130 240 135 1 240 130 1 35 36 48 0 47 0 0 1 0 1 1 0 0 2 410 110 410 110 0 1 36 37 47 1 53 0 0 1 0 1 1 0 0 2 420 110 425 110 0 1 37 38 58 0 57 0 0 1 0 1 1 0 0 2 315 110 315 110 0 1 38 39 57 1 61 0 0 1 0 1 1 0 0 2 325 110 330 110 0 1 39 40 5 1 64 0 0 1 0 1 1 0 0 2 370 65 370 80 0 1 40 41 64 0 40 0 0 1 0 1 1 0 0 2 370 80 370 150 0 1 41 43 68 0 66 1 0 1 0 1 1 0 0 2 490 105 490 105 0 1 43 44 66 0 71 0 0 1 0 1 1 0 0 2 490 85 490 80 0 1 44 45 71 0 63 1 0 1 0 1 1 0 0 2 490 80 480 80 0 1 45 47 72 0 71 0 0 1 0 1 1 0 0 2 510 80 490 80 0 1 47 0 0 256 256 49 -101 294 144 11 Courier New 8 0 0 172 172 256 256 5 5 1 0 -4 -30 731 605 0 0 

==> anc/SQ2.asc <==
Version 4
SHEET 1 1616 680
WIRE 784 -304 672 -304
WIRE 672 -272 672 -304
WIRE 784 -272 784 -304
WIRE 784 -160 784 -192
WIRE 1168 -160 784 -160
WIRE 1280 -160 1248 -160
WIRE 1280 -144 1280 -160
WIRE 208 -112 208 -128
WIRE 384 -96 256 -96
WIRE 656 -96 464 -96
WIRE 816 -96 736 -96
WIRE 960 -96 896 -96
WIRE 960 -80 960 -96
WIRE 256 -64 256 -96
WIRE 1280 -64 1280 -80
WIRE 608 -16 496 -16
WIRE 656 -16 608 -16
WIRE 784 -16 784 -160
WIRE 784 -16 736 -16
WIRE 816 -16 784 -16
WIRE 928 -16 896 -16
WIRE 1040 -16 928 -16
WIRE 608 16 608 -16
WIRE 1040 32 1040 -16
WIRE 1504 48 1376 48
WIRE 208 64 144 64
WIRE 496 80 496 -16
WIRE 608 80 608 16
WIRE 928 80 928 -16
WIRE 1040 80 1040 32
WIRE 208 96 208 64
WIRE 1376 96 1376 48
WIRE 1376 192 1376 176
WIRE 208 208 208 176
WIRE 1376 208 1376 192
WIRE 208 240 208 208
WIRE 608 240 608 160
WIRE 208 256 208 240
WIRE 1040 256 1040 160
WIRE 208 304 208 272
WIRE 496 320 496 160
WIRE 608 320 608 240
WIRE 928 320 928 160
WIRE 1040 320 1040 256
WIRE 1376 320 1376 272
WIRE 1504 320 1504 48
WIRE 144 336 144 64
WIRE 208 336 208 304
FLAG 208 336 0
FLAG 144 336 0
FLAG 608 16 nJP
FLAG 608 240 nJN
FLAG 208 208 nPH
FLAG 608 320 0
FLAG 496 320 0
FLAG 672 -272 0
FLAG 928 320 0
FLAG 1376 320 0
FLAG 1040 320 0
FLAG 1504 320 0
FLAG 1040 32 nKP
FLAG 1040 256 nKN
FLAG 960 -80 0
FLAG 256 -64 0
FLAG 1280 -64 0
FLAG 1376 192 nPK
SYMBOL bi 208 96 R0
SYMATTR InstName B1
SYMATTR Value I=V(nJP)-V(nJN)
SYMBOL cap 192 240 R0
SYMATTR InstName C1
SYMATTR Value 2.068f
SYMBOL bi 608 80 R0
SYMATTR InstName B2
SYMATTR Value I=10u*sin(2*pi*V(nPH))
SYMBOL res 480 64 R0
SYMATTR InstName R1
SYMATTR Value 5
SYMBOL bi 784 -272 R0
SYMATTR InstName B3
SYMATTR Value I=if(time/2n,20.1u,20.1u*time/1n)
SYMBOL bi 928 80 R0
WINDOW 3 24 80 Invisible 0
SYMATTR Value I=10u*sin(2*pi*V(nPK))
SYMATTR InstName B4
SYMBOL res 1024 64 R0
SYMATTR InstName R2
SYMATTR Value 5
SYMBOL bi 1376 96 R0
SYMATTR InstName B5
SYMATTR Value I=V(nKP)-V(nKN)
SYMBOL cap 1360 208 R0
SYMATTR InstName C2
SYMATTR Value 2.068f
SYMBOL ind2 640 0 R270
WINDOW 0 32 56 VTop 0
WINDOW 3 5 56 VBottom 0
SYMATTR InstName L1
SYMATTR Value 50p
SYMATTR Type ind
SYMATTR SpiceLine Rser=0
SYMBOL ind2 800 0 R270
WINDOW 0 32 56 VTop 0
WINDOW 3 5 56 VBottom 0
SYMATTR InstName L2
SYMATTR Value 50p
SYMATTR Type ind
SYMATTR SpiceLine Rser=0
SYMBOL ind2 640 -80 R270
WINDOW 0 32 56 VTop 0
WINDOW 3 5 56 VBottom 0
SYMATTR InstName L3
SYMATTR Value 50p
SYMATTR Type ind
SYMBOL ind2 800 -80 R270
WINDOW 0 32 56 VTop 0
WINDOW 3 5 56 VBottom 0
SYMATTR InstName L4
SYMATTR Value 50p
SYMATTR Type ind
SYMBOL bi 384 -96 R270
WINDOW 0 32 40 VTop 0
WINDOW 3 -32 40 VBottom 0
SYMATTR InstName B6
SYMATTR Value I=if(time/10n,40.0u*((time-5n)/95n),0)
SYMBOL res 1264 -176 R90
WINDOW 0 0 56 VBottom 0
WINDOW 3 32 56 VTop 0
SYMATTR InstName R3
SYMATTR Value 1k
SYMBOL cap 1264 -144 R0
SYMATTR InstName C3
SYMATTR Value 1.6p
TEXT 632 -168 Left 0 !K1 L1 L3 1
TEXT 896 -144 Left 0 !K2 L2 L4 1
TEXT 0 -8 Left 0 !.tran 0 100n 0n 0.5p


==> anc/SQ3.I <==
$ -------------------------------------------------------------
$ File     : C:\DATA\APLAC\SQ3.I
$ Schema file  : C:\data\aplac\SQ3.N
$ Generated with APLAC Editor version 2.5.0
$ Sat Mar 10 19:34:37 2007
$ -------------------------------------------------------------



JJ JJ1 node1 GND 
+ IC=10u
Res R1 node1 GND 
+ 5
Curr I1 GND node2 
+ TRAN Ifte(t<1n,
+ 20.1u*t/1n,
+ 20.1u)
JJ JJ2 node3 GND 
+ IC=10u
Res R2 node3 GND 
+ 5
Ind L1 node1 node2 
+ 50p
Ind L2 node2 node3 
+ 50p
Ind L3 node4 node5 
+ 50p
Ind L4 node5 GND 
+ 50p
Curr I2 GND node4 
+ TRAN 40u*t/100n
Res R3 node2 N0 
+ 1k
Cap C3 N0 GND 
+ 1.6p
Muc Muc1 L2 L4 K=1
Muc Muc2 L1 L3 K=1
Sweep "" LOOP 131072 TIME LIN 0 100n
Show Y (Vtran(N0))
EndSweep


==> anc/SQ3.N <==
@T2 0 1 1 0 2 5 0 0 33 0 0 0 0 2 JJ 448 6 IC=10u 2 JJ 3 JJ1 2 JJ -1 -1 1 0 0  1 5 0 16 1 1 1 0 0 0 6 Ground 157 0  6 Ground 7 Ground1 0  0 0 -1 0 0  1 5 0 16 0 0 2 0 0 0 3 RES 90 1 5 3 RES 2 R1 3 Res -1 -1 1 0 0  1 5 0 16 1 1 3 0 0 0 6 Ground 157 0  6 Ground 7 Ground2 0  0 0 -1 0 0  1 5 0 16 0 0 4 0 0 0 4 CURR 160 36 TRAN Ifte(t<1n,
20.1u*t/1n,
20.1u) 4 CURR 2 I1 4 Curr -1 -1 1 0 0  1 5 0 16 1 1 5 0 0 0 9 Connector 245 0  9 Connector 11 Connector13 9 Connector 0 0 1 0 0  1 5 0 128 0 0 6 0 0 0 6 Ground 157 0  6 Ground 7 Ground3 0  0 0 -1 0 0  1 5 0 16 0 0 7 0 0 0 2 JJ 448 6 IC=10u 2 JJ 3 JJ2 2 JJ -1 -1 1 0 0  1 5 0 16 1 1 8 0 0 0 9 Connector 245 0  9 Connector 11 Connector14 9 Connector 0 0 1 0 0  1 5 0 128 0 0 15 0 0 0 0  250 0  0  1 1 0  0 0 -2 0 0  1 5 0 16 0 0 72 Sweep 
"" LOOP 131072 TIME LIN 0 100n

Show Y (Vtran(N0))
EndSweep
 1 -1 16 0 0 0 6 Ground 157 0  6 Ground 7 Ground8 0  0 0 -1 0 0  1 5 0 16 0 0 17 0 0 0 3 RES 90 1 5 3 RES 2 R2 3 Res -1 -1 1 0 0  1 5 0 16 1 1 18 0 0 0 6 Ground 157 0  6 Ground 7 Ground9 0  0 0 -1 0 0  1 5 0 16 0 0 27 0 0 0 3 IND 103 3 50p 3 IND 2 L1 3 Ind -1 -1 1 0 0  1 5 0 16 1 1 28 0 0 0 3 IND 103 3 50p 3 IND 2 L2 3 Ind -1 -1 1 0 0  1 5 0 16 1 1 31 0 0 0 9 Connector 245 0  9 Connector 11 Connector10 9 Connector 0 0 1 0 0  1 5 0 128 0 0 32 0 0 0 3 IND 103 3 50p 3 IND 2 L3 3 Ind -1 -1 1 0 0  1 5 0 16 1 1 33 0 0 0 3 IND 103 3 50p 3 IND 2 L4 3 Ind -1 -1 1 0 0  1 5 0 16 1 1 34 0 0 0 6 Ground 157 0  6 Ground 8 Ground14 0  0 0 -1 0 0  1 5 0 16 0 0 35 0 0 0 4 CURR 160 15 TRAN 40u*t/100n 4 CURR 2 I2 4 Curr -1 -1 1 0 0  1 5 0 16 1 1 36 0 0 0 6 Ground 157 0  6 Ground 8 Ground15 0  0 0 -1 0 0  1 5 0 16 0 0 37 0 0 0 3 Muc 218 3 K=1 3 Muc 4 Muc1 3 Muc -1 -1 2 0 0  1 5 0 16 1 1 38 0 0 0 5 Input 222 0  5 Input 2 L2 0  1 -1 0 0 0  1 5 0 128 0 0 39 0 0 0 5 Input 222 0  5 Input 2 L4 0  1 -1 0 0 0  1 5 0 128 0 0 40 0 0 0 3 Muc 218 3 K=1 3 Muc 4 Muc2 3 Muc -1 -1 2 0 0  1 5 0 16 1 1 41 0 0 0 5 Input 222 0  5 Input 2 L1 0  1 -1 0 0 0  1 5 0 128 0 0 42 0 0 0 5 Input 222 0  5 Input 2 L3 0  1 -1 0 0 0  1 5 0 128 0 0 43 0 0 0 3 RES 90 2 1k 3 RES 2 R3 3 Res -1 -1 1 0 0  1 5 0 16 1 1 44 0 0 0 9 Connector 245 0  9 Connector 11 Connector11 9 Connector 0 0 1 0 0  1 5 0 128 0 0 45 0 0 0 3 CAP 104 4 1.6p 3 CAP 2 C3 3 Cap -1 -1 1 0 0  1 5 0 16 1 1 46 0 0 0 6 Ground 157 0  6 Ground 8 Ground16 0  0 0 -1 0 0  1 5 0 16 0 0 48 0 0 0 9 Connector 245 0  9 Connector 11 Connector12 9 Connector 0 0 1 0 0  1 5 0 128 0 0 49 0 0 0 10 Node_point 140 0  10 Node_point 2 N0 0  1 -1 0 0 0  1 5 0 128 0 0 28 0 0 0 5 0 0 1 1 3 0 2 1 0 1 2 7 1 16 0 0 1 3 0 1 1 0 0 1 4 2 0 5 0 0 1 5 4 0 6 0 0 1 6 5 0 27 0 0 1 7 7 0 8 0 0 1 8 17 0 8 0 0 1 9 8 0 28 1 0 1 14 18 0 17 1 0 1 29 43 0 44 0 0 1 30 28 0 31 0 0 1 31 31 0 27 1 0 1 32 33 1 34 0 0 1 33 33 0 32 1 0 1 34 32 0 35 1 0 1 35 35 0 36 0 0 1 36 38 0 37 0 0 1 37 37 1 39 0 0 1 38 41 0 40 0 0 1 39 40 1 42 0 0 1 40 4 1 44 0 0 1 41 44 0 31 0 0 1 43 46 0 45 1 0 1 44 45 0 48 0 0 1 45 48 0 43 1 0 1 47 49 0 48 0 0 1 0 0  0 0  0  2 15 Circuit Diagram 0  0  1 5 0 5 Sweep 0  52 "" LOOP 131072 TIME LIN 0 100n

Show Y (Vtran(N0)) 1 5 0 1 0 52 0 0 0 448 1 1 290 205 1 1 0 0 2 0 0 0 0 1 1 0 157 1 1 290 250 1 1 0 0 1 0 0 0 1 2 2 0 90 1 1 320 205 1 1 0 0 2 90 0 0 2 2 3 0 0 2 1 325 215 1 1 0 0 2 0 0 0 2 3 4 0 157 1 1 320 250 1 1 0 0 1 0 0 0 3 4 5 0 160 1 1 370 25 1 1 0 0 2 0 0 0 4 5 6 0 245 1 1 305 195 1 1 0 0 1 0 0 0 5 6 7 0 157 1 1 320 40 1 1 0 0 1 0 0 0 6 4 8 0 0 2 1 385 25 1 1 0 0 2 0 0 0 4 0 9 0 0 2 1 240 195 1 1 0 0 2 0 0 0 0 7 10 0 448 1 1 455 205 1 1 0 0 2 0 0 0 7 7 11 0 0 2 1 460 195 1 1 0 0 2 0 0 0 7 8 12 0 245 1 1 440 195 1 1 0 0 1 0 0 0 8 15 20 0 250 1 1 80 5 1 1 0 0 0 0 0 0 15 16 21 0 157 1 1 455 250 1 1 0 0 1 0 1 0 16 17 22 0 90 1 1 425 205 1 1 0 0 2 90 1 0 17 17 23 0 0 2 1 410 215 1 1 0 0 2 0 0 0 17 18 24 0 157 1 1 425 250 1 1 0 0 1 0 1 0 18 27 36 0 103 1 1 325 150 1 1 0 0 2 0 0 0 27 28 37 0 103 1 1 385 150 1 1 0 0 2 0 0 0 28 31 40 0 245 1 1 370 150 1 1 0 0 1 0 0 0 31 32 41 0 103 1 1 325 130 1 1 0 0 2 0 0 0 32 33 42 0 103 1 1 385 130 1 1 0 0 2 0 0 0 33 34 43 0 157 1 1 460 135 1 1 0 0 1 0 1 0 34 35 44 0 160 1 1 250 130 1 1 0 0 2 270 0 0 35 35 45 0 0 2 1 165 105 1 1 0 0 2 0 0 0 35 36 46 0 157 1 1 240 135 1 1 0 0 1 0 1 0 36 37 47 0 218 1 1 410 110 1 1 0 0 2 0 0 0 37 38 48 0 222 1 1 410 110 1 1 0 0 1 0 0 0 38 38 49 0 0 3 1 370 100 1 1 0 0 1 0 0 0 38 37 50 0 0 2 1 400 90 1 1 0 0 2 0 0 0 37 28 51 0 0 2 1 390 150 1 1 0 0 2 0 0 0 28 27 52 0 0 2 1 330 150 1 1 0 0 2 0 0 0 27 39 53 0 222 1 1 425 110 1 1 0 0 1 180 0 0 39 39 54 0 0 3 1 445 100 1 1 0 0 1 0 0 0 39 33 55 0 0 2 1 390 130 1 1 0 0 2 0 0 0 33 32 56 0 0 2 1 330 130 1 1 0 0 2 0 0 0 32 40 57 0 218 1 1 315 110 1 1 0 0 2 0 0 0 40 41 58 0 222 1 1 315 110 1 1 0 0 1 0 0 0 41 41 59 0 0 3 1 275 100 1 1 0 0 1 0 0 0 41 40 60 0 0 2 1 305 90 1 1 0 0 2 0 0 0 40 42 61 0 222 1 1 330 110 1 1 0 0 1 180 0 0 42 42 62 0 0 3 1 350 100 1 1 0 0 1 0 0 0 42 43 63 0 90 1 1 440 80 1 1 0 0 2 0 0 0 43 44 64 0 245 1 1 370 80 1 1 0 0 1 0 0 0 44 43 65 0 0 2 1 450 60 1 1 0 0 2 0 0 0 43 45 66 0 104 1 1 490 85 1 1 0 0 2 90 0 0 45 45 67 0 0 2 1 500 85 1 1 0 0 2 0 0 0 45 46 68 0 157 1 1 490 105 1 1 0 0 1 0 1 0 46 48 71 0 245 1 1 490 80 1 1 0 0 1 0 0 0 48 49 72 0 140 1 1 510 80 1 1 0 0 1 0 0 0 49 49 73 0 0 3 1 510 60 1 1 0 0 1 0 0 0 49 28 0 0 0 6 0 0 1 0 1 1 0 0 2 290 205 305 195 1 290 195 1 0 1 4 0 2 1 0 1 0 1 1 0 0 2 320 250 320 245 0 1 1 2 10 1 21 0 0 1 0 1 1 0 0 2 455 245 455 250 0 1 2 3 0 1 1 0 0 1 0 1 1 0 0 2 290 245 290 250 0 1 3 4 2 0 6 0 0 1 0 1 1 0 0 2 320 205 305 195 1 320 195 1 4 5 5 0 7 0 0 1 0 1 1 0 0 2 370 25 320 40 1 320 25 1 5 6 6 0 36 0 0 1 0 1 1 0 0 2 305 195 325 150 1 305 150 1 6 7 10 0 12 0 0 1 0 1 1 0 0 2 455 205 440 195 1 455 195 1 7 8 22 0 12 0 0 1 0 1 1 0 0 2 425 205 440 195 1 425 195 1 8 9 12 0 37 1 0 1 0 1 1 0 0 2 440 195 425 150 1 440 150 1 9 14 24 0 22 1 0 1 0 1 1 0 0 2 425 250 425 245 0 1 14 29 63 0 64 0 0 1 0 1 1 0 0 2 440 80 370 80 0 1 29 30 37 0 40 0 0 1 0 1 1 0 0 2 385 150 370 150 0 1 30 31 40 0 36 1 0 1 0 1 1 0 0 2 370 150 365 150 0 1 31 32 42 1 43 0 0 1 0 1 1 0 0 2 425 130 460 135 1 460 130 1 32 33 42 0 41 1 0 1 0 1 1 0 0 2 385 130 365 130 0 1 33 34 41 0 44 1 0 1 0 1 1 0 0 2 325 130 290 130 0 1 34 35 44 0 46 0 0 1 0 1 1 0 0 2 250 130 240 135 1 240 130 1 35 36 48 0 47 0 0 1 0 1 1 0 0 2 410 110 410 110 0 1 36 37 47 1 53 0 0 1 0 1 1 0 0 2 420 110 425 110 0 1 37 38 58 0 57 0 0 1 0 1 1 0 0 2 315 110 315 110 0 1 38 39 57 1 61 0 0 1 0 1 1 0 0 2 325 110 330 110 0 1 39 40 5 1 64 0 0 1 0 1 1 0 0 2 370 65 370 80 0 1 40 41 64 0 40 0 0 1 0 1 1 0 0 2 370 80 370 150 0 1 41 43 68 0 66 1 0 1 0 1 1 0 0 2 490 105 490 105 0 1 43 44 66 0 71 0 0 1 0 1 1 0 0 2 490 85 490 80 0 1 44 45 71 0 63 1 0 1 0 1 1 0 0 2 490 80 480 80 0 1 45 47 72 0 71 0 0 1 0 1 1 0 0 2 510 80 490 80 0 1 47 0 0 256 256 49 -101 294 144 11 Courier New 8 0 0 172 172 256 256 5 5 1 0 -4 -30 731 605 0 0 

==> anc/T_FLIPFLOP.N <==
@T2 0 1 1 0 3 4 7 0 94 0 0 0 0 14 voltage_source 107 107 TRAN (2.07f*Normal(t,50p,2p)
+2.07f*Normal(t,100p,2p)
+2.07f*Normal(t,150p,2p)
+2.07f*Normal(t,200p,2p)) 14 voltage_source 2 V1 4 Volt -1 -1 1 0 0  1 0 5 0 16 1 1 0 1 0 0 0 6 Ground 157 0  6 Ground 7 Ground1 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 2 0 0 0 3 IND 103 5 2.67p 3 IND 2 L1 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 3 0 0 0 2 JJ 448 15 IC=250u
C=0.1p 2 JJ 3 JJ1 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 4 0 0 0 6 Ground 157 0  6 Ground 7 Ground2 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 5 0 0 0 3 RES 90 1 3 3 RES 2 R1 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 6 0 0 0 3 IND 103 5 1.33p 3 IND 2 L2 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 7 0 0 0 4 CURR 160 35 TRAN Ifte(t<10p,
450u*t/10p, 450u) 4 CURR 2 I1 4 Curr -1 -1 1 0 0  1 0 5 0 16 1 1 0 8 0 0 0 6 Ground 157 0  6 Ground 7 Ground3 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 9 0 0 0 3 IND 103 4 0.8p 3 IND 2 L3 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 10 0 0 0 9 Connector 245 0  9 Connector 10 Connector1 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 11 0 0 0 2 JJ 448 15 IC=250u
C=0.1p 2 JJ 3 JJ2 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 12 0 0 0 6 Ground 157 0  6 Ground 7 Ground4 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 13 0 0 0 3 RES 90 1 3 3 RES 2 R2 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 14 0 0 0 9 Connector 245 0  9 Connector 10 Connector2 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 15 0 0 0 3 IND 103 5 0.27p 3 IND 2 L4 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 16 0 0 0 3 IND 103 5 1.87p 3 IND 2 L5 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 17 0 0 0 3 IND 103 5 0.14p 3 IND 2 L6 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 18 0 0 0 2 JJ 448 15 IC=125u
C=0.1p 2 JJ 3 JJ3 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 19 0 0 0 3 RES 90 3 4.3 3 RES 2 R3 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 20 0 0 0 2 JJ 448 15 IC=302u
C=0.1p 2 JJ 3 JJ4 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 21 0 0 0 3 RES 90 3 2.8 3 RES 2 R4 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 22 0 0 0 2 JJ 448 15 IC=192u
C=0.1p 2 JJ 3 JJ5 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 23 0 0 0 3 RES 90 3 3.5 3 RES 2 R5 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 24 0 0 0 3 IND 103 4 8.0p 3 IND 2 L9 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 25 0 0 0 2 JJ 448 15 IC=125u
C=0.1p 2 JJ 3 JJ6 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 26 0 0 0 3 RES 90 3 4.3 3 RES 2 R6 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 27 0 0 0 9 Connector 245 0  9 Connector 10 Connector4 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 28 0 0 0 6 Ground 157 0  6 Ground 7 Ground5 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 29 0 0 0 9 Connector 245 0  9 Connector 10 Connector5 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 30 0 0 0 6 Ground 157 0  6 Ground 7 Ground6 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 31 0 0 0 3 IND 103 4 8.0p 3 IND 2 L7 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 32 0 0 0 3 IND 103 5 5.33p 3 IND 2 L8 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 33 0 0 0 2 JJ 448 15 IC=192u
C=0.1p 2 JJ 3 JJ7 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 34 0 0 0 6 Ground 157 0  6 Ground 7 Ground7 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 35 0 0 0 3 RES 90 3 3.5 3 RES 2 R7 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 36 0 0 0 9 Connector 245 0  9 Connector 10 Connector6 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 37 0 0 0 2 JJ 448 15 IC=125u
C=0.1p 2 JJ 3 JJ8 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 38 0 0 0 3 RES 90 3 4.3 3 RES 2 R8 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 39 0 0 0 9 Connector 245 0  9 Connector 10 Connector7 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 40 0 0 0 6 Ground 157 0  6 Ground 7 Ground8 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 41 0 0 0 3 IND 103 4 3.2p 3 IND 3 L10 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 42 0 0 0 4 CURR 160 35 TRAN Ifte(t<10p,
312u*t/10p, 312u) 4 CURR 2 I2 4 Curr -1 -1 1 0 0  1 0 5 0 16 1 1 0 43 0 0 0 6 Ground 157 0  6 Ground 7 Ground9 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 44 0 0 0 3 IND 103 4 4.0p 3 IND 3 L11 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 45 0 0 0 4 CURR 160 35 TRAN Ifte(t<10p,
250u*t/10p, 250u) 4 CURR 2 I3 4 Curr -1 -1 1 0 0  1 0 5 0 16 1 1 0 46 0 0 0 6 Ground 157 0  6 Ground 8 Ground10 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 47 0 0 0 3 IND 103 5 1.33p 3 IND 3 L12 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 48 0 0 0 3 IND 103 4 1.0p 3 IND 3 L13 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 49 0 0 0 2 JJ 448 15 IC=250u
C=0.1p 2 JJ 3 JJ9 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 50 0 0 0 6 Ground 157 0  6 Ground 8 Ground11 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 51 0 0 0 3 RES 90 1 3 3 RES 2 R9 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 52 0 0 0 9 Connector 245 0  9 Connector 10 Connector8 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 53 0 0 0 2 JJ 448 15 IC=192u
C=0.1p 2 JJ 4 JJ10 2 JJ -1 -1 1 0 0  1 0 5 0 16 1 1 0 54 0 0 0 6 Ground 157 0  6 Ground 8 Ground12 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 55 0 0 0 3 RES 90 3 3.5 3 RES 3 R10 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 56 0 0 0 9 Connector 245 0  9 Connector 10 Connector9 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 57 0 0 0 3 IND 103 2 4p 3 IND 3 L14 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 58 0 0 0 3 IND 103 2 4p 3 IND 3 L15 3 Ind -1 -1 1 0 0  1 0 5 0 16 1 1 0 59 0 0 0 3 RES 90 4 1MEG 3 RES 3 R11 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 60 0 0 0 6 Ground 157 0  6 Ground 8 Ground13 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 61 0 0 0 3 RES 90 4 1MEG 3 RES 3 R12 3 Res -1 -1 1 0 0  1 0 5 0 16 1 1 0 62 0 0 0 6 Ground 157 0  6 Ground 8 Ground14 0  0 0 -1 0 0  1 0 5 0 16 0 0 0 63 0 0 0 9 Connector 245 0  9 Connector 11 Connector10 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 64 0 0 0 9 Connector 245 0  9 Connector 11 Connector11 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 65 0 0 0 9 Connector 245 0  9 Connector 11 Connector12 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 66 0 0 0 9 Connector 245 0  9 Connector 11 Connector13 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 67 0 0 0 9 Connector 245 0  9 Connector 11 Connector14 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 68 0 0 0 9 Connector 245 0  9 Connector 11 Connector15 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 69 0 0 0 9 Connector 245 0  9 Connector 11 Connector16 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 70 0 0 0 9 Connector 245 0  9 Connector 11 Connector17 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 71 0 0 0 9 Connector 245 0  9 Connector 11 Connector18 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 72 0 0 0 9 Connector 245 0  9 Connector 11 Connector19 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 73 0 0 0 9 Connector 245 0  9 Connector 11 Connector20 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 74 0 0 0 9 Connector 245 0  9 Connector 11 Connector21 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 75 0 0 0 9 Connector 245 0  9 Connector 11 Connector22 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 76 0 0 0 9 Connector 245 0  9 Connector 11 Connector23 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 77 0 0 0 9 Connector 245 0  9 Connector 11 Connector24 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 78 0 0 0 9 Connector 245 0  9 Connector 11 Connector25 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 79 0 0 0 9 Connector 245 0  9 Connector 11 Connector26 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 80 0 0 0 9 Connector 245 0  9 Connector 11 Connector27 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 81 0 0 0 9 Connector 245 0  9 Connector 11 Connector28 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 82 0 0 0 9 Connector 245 0  9 Connector 11 Connector29 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 83 0 0 0 9 Connector 245 0  9 Connector 11 Connector30 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 84 0 0 0 9 Connector 245 0  9 Connector 11 Connector31 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 85 0 0 0 9 Connector 245 0  9 Connector 11 Connector32 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 86 0 0 0 9 Connector 245 0  9 Connector 11 Connector33 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 87 0 0 0 0  250 0  0  1 1 0  0 0 -2 0 0  1 0 5 0 16 0 0 0 120 Sweep 
"" LOOP 2500 TIME LIN 0 250p

Show Y Vtran(N0) PEN 1
+ Y2 Vtran(N1) PEN 2
+ Y2 Vtran(N2) PEN 3

EndSweep
 1 -1 88 0 0 0 9 Connector 245 0  9 Connector 11 Connector34 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 89 0 0 0 10 Node_point 140 0  10 Node_point 2 N1 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 90 0 0 0 9 Connector 245 0  9 Connector 11 Connector35 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 91 0 0 0 10 Node_point 140 0  10 Node_point 2 N2 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 93 0 0 0 9 Connector 245 0  9 Connector 11 Connector36 9 Connector 0 0 1 0 0  1 0 5 0 128 0 0 0 94 0 0 0 10 Node_point 140 0  10 Node_point 2 N0 0  1 -1 0 0 0  1 0 5 0 128 0 0 0 103 0 1 0 0 1 0 1 0 1 5 1 10 0 0 1 0 2 2 1 64 0 0 1 0 3 4 0 10 0 0 1 0 4 8 0 7 0 0 1 0 5 10 0 3 1 0 1 0 6 13 1 14 0 0 1 0 7 9 1 67 0 0 1 0 8 12 0 14 0 0 1 0 9 14 0 11 1 0 1 0 10 75 0 76 0 0 1 0 11 69 0 16 1 0 1 0 12 31 0 72 0 0 1 0 13 70 0 17 0 0 1 0 14 38 1 39 0 0 1 0 15 28 0 29 0 0 1 0 16 77 0 78 0 0 1 0 17 26 1 27 0 0 1 0 18 72 0 73 0 0 1 0 19 27 0 25 1 0 1 0 20 22 0 29 0 0 1 0 21 29 0 23 0 0 1 0 22 30 0 27 0 0 1 0 23 35 1 36 0 0 1 0 24 32 1 80 0 0 1 0 25 34 0 36 0 0 1 0 26 36 0 33 1 0 1 0 27 74 0 76 0 0 1 0 28 39 0 37 1 0 1 0 29 40 0 39 0 0 1 0 30 43 0 42 0 0 1 0 31 46 0 45 0 0 1 0 32 51 1 52 0 0 1 0 33 48 1 84 0 0 1 0 34 50 0 52 0 0 1 0 35 52 0 49 1 0 1 0 36 55 1 56 0 0 1 0 37 47 1 86 0 0 1 0 38 54 0 56 0 0 1 0 39 56 0 53 1 0 1 0 40 60 0 59 1 0 1 0 41 62 0 61 1 0 1 0 43 63 0 64 0 0 1 0 44 3 0 63 0 0 1 0 45 63 0 5 0 0 1 0 46 64 0 6 0 0 1 0 47 7 1 65 0 0 1 0 48 6 1 65 0 0 1 0 49 65 0 9 0 0 1 0 50 66 0 67 0 0 1 0 51 11 0 66 0 0 1 0 52 66 0 13 0 0 1 0 53 67 0 15 0 0 1 0 54 68 0 16 0 0 1 0 55 15 1 68 0 0 1 0 56 68 0 17 1 0 1 0 57 19 1 69 0 0 1 0 58 69 0 18 1 0 1 0 59 21 1 70 0 0 1 0 60 70 0 20 1 0 1 0 61 20 0 71 0 0 1 0 62 71 0 21 0 0 1 0 63 24 0 72 0 0 1 0 64 72 0 71 0 0 1 0 65 25 0 73 0 0 1 0 66 73 0 26 0 0 1 0 67 18 0 74 0 0 1 0 68 74 0 19 0 0 1 0 69 23 1 75 0 0 1 0 70 75 0 22 1 0 1 0 71 76 0 32 0 0 1 0 72 76 0 31 1 0 1 0 73 37 0 78 0 0 1 0 74 24 1 77 0 0 1 0 75 77 0 44 0 0 1 0 76 78 0 38 0 0 1 0 77 79 0 80 0 0 1 0 78 33 0 79 0 0 1 0 79 79 0 35 0 0 1 0 80 80 0 41 0 0 1 0 81 42 1 81 0 0 1 0 82 41 1 81 0 0 1 0 83 81 0 48 0 0 1 0 84 45 1 82 0 0 1 0 85 44 1 82 0 0 1 0 86 82 0 47 0 0 1 0 87 83 0 84 0 0 1 0 88 49 0 83 0 0 1 0 89 83 0 51 0 0 1 0 90 84 0 58 0 0 1 0 91 85 0 86 0 0 1 0 92 53 0 85 0 0 1 0 93 85 0 55 0 0 1 0 94 86 0 57 0 0 1 0 95 0 0 93 0 0 1 0 96 93 0 2 0 0 1 0 97 58 1 88 0 0 1 0 98 88 0 61 0 0 1 0 99 57 1 90 0 0 1 0 100 90 0 59 0 0 1 0 101 89 0 88 0 0 1 0 102 91 0 90 0 0 1 0 104 94 0 93 0 0 1 0 0 0  0 0  0  0  2 15 Circuit Diagram 0  0  1 0 5 0 5 Sweep 0  100 "" LOOP 2500 TIME LIN 0 250p

Show Y Vtran(N0) PEN 1
+ Y2 Vtran(N1) PEN 2
+ Y2 Vtran(N2) PEN 3
 1 0 5 0 1 0 138 0 0 0 107 1 1 95 225 1 1 0 0 2 0 0 0 0 1 1 0 157 1 1 95 265 1 1 0 0 1 0 0 0 1 0 2 0 0 2 1 110 245 1 1 0 0 2 0 0 0 0 2 3 0 103 1 1 130 130 1 1 0 0 2 0 0 0 2 2 4 0 0 2 1 130 105 1 1 0 0 2 0 0 0 2 3 5 0 448 1 1 175 160 1 1 0 0 2 0 0 0 3 4 6 0 157 1 1 185 215 1 1 0 0 1 0 0 0 4 3 7 0 0 2 1 115 135 1 1 0 0 2 0 0 0 3 5 8 0 90 1 1 195 160 1 1 0 0 2 90 0 0 5 5 9 0 0 2 1 180 190 1 1 0 0 2 0 0 0 5 6 10 0 103 1 1 200 130 1 1 0 0 2 0 0 0 6 6 11 0 0 2 1 200 105 1 1 0 0 2 0 0 0 6 7 12 0 160 1 1 250 185 1 1 0 0 2 180 0 0 7 8 13 0 157 1 1 250 185 1 1 0 0 1 0 0 0 8 7 14 0 0 2 1 200 205 1 1 0 0 2 0 0 0 7 9 15 0 103 1 1 260 130 1 1 0 0 2 0 0 0 9 9 16 0 0 2 1 260 105 1 1 0 0 2 0 0 0 9 10 17 0 245 1 1 185 215 1 1 0 0 1 0 0 0 10 11 18 0 448 1 1 325 160 1 1 0 0 2 0 0 0 11 12 19 0 157 1 1 335 215 1 1 0 0 1 0 0 0 12 11 20 0 0 2 1 270 135 1 1 0 0 2 0 0 0 11 13 21 0 90 1 1 345 160 1 1 0 0 2 90 0 0 13 13 22 0 0 2 1 330 190 1 1 0 0 2 0 0 0 13 14 23 0 245 1 1 335 215 1 1 0 0 1 0 0 0 14 15 24 0 103 1 1 350 130 1 1 0 0 2 0 0 0 15 15 25 0 0 2 1 350 105 1 1 0 0 2 0 0 0 15 16 26 0 103 1 1 405 115 1 1 0 0 2 270 0 0 16 16 27 0 0 2 1 360 80 1 1 0 0 2 0 0 0 16 17 28 0 103 1 1 405 180 1 1 0 0 2 270 0 0 17 17 29 0 0 2 1 360 145 1 1 0 0 2 0 0 0 17 18 30 0 448 1 1 480 55 1 1 0 0 2 90 0 0 18 18 31 0 0 2 1 410 10 1 1 0 0 2 0 0 0 18 19 32 0 90 1 1 480 75 1 1 0 0 2 180 0 0 19 19 33 0 0 2 1 425 55 1 1 0 0 2 0 0 0 19 20 34 0 448 1 1 480 175 1 1 0 0 2 90 0 0 20 20 35 0 0 2 1 470 140 1 1 0 0 2 0 0 0 20 21 36 0 90 1 1 480 195 1 1 0 0 2 180 0 0 21 21 37 0 0 2 1 425 175 1 1 0 0 2 0 0 0 21 22 38 0 448 1 1 525 -10 1 1 0 0 2 0 0 0 22 22 39 0 0 2 1 465 -30 1 1 0 0 2 0 0 0 22 23 40 0 90 1 1 545 -10 1 1 0 0 2 90 0 0 23 23 41 0 0 2 1 545 -20 1 1 0 0 2 0 0 0 23 24 42 0 103 1 1 555 185 1 1 0 0 2 0 0 0 24 25 43 0 448 1 1 525 220 1 1 0 0 2 0 0 0 25 25 44 0 0 2 1 465 205 1 1 0 0 2 0 0 0 25 26 45 0 90 1 1 545 220 1 1 0 0 2 90 0 0 26 26 46 0 0 2 1 545 250 1 1 0 0 2 0 0 0 26 27 47 0 245 1 1 535 275 1 1 0 0 1 0 0 0 27 28 48 0 157 1 1 535 -30 1 1 0 0 1 180 0 0 28 29 49 0 245 1 1 535 -25 1 1 0 0 1 0 0 0 29 30 50 0 157 1 1 535 280 1 1 0 0 1 0 0 0 30 31 51 0 103 1 1 535 150 1 1 0 0 2 270 0 0 31 31 52 0 0 2 1 495 115 1 1 0 0 2 0 0 0 31 32 53 0 103 1 1 555 65 1 1 0 0 2 0 0 0 32 32 54 0 0 2 1 555 40 1 1 0 0 2 0 0 0 32 33 55 0 448 1 1 605 90 1 1 0 0 2 0 0 0 33 34 56 0 157 1 1 615 145 1 1 0 0 1 0 0 0 34 33 57 0 0 2 1 545 70 1 1 0 0 2 0 0 0 33 35 58 0 90 1 1 625 90 1 1 0 0 2 90 0 0 35 35 59 0 0 2 1 625 75 1 1 0 0 2 0 0 0 35 36 60 0 245 1 1 615 145 1 1 0 0 1 0 0 0 36 24 61 0 0 2 1 555 160 1 1 0 0 2 0 0 0 24 37 62 0 448 1 1 605 220 1 1 0 0 2 0 0 0 37 37 63 0 0 2 1 555 200 1 1 0 0 2 0 0 0 37 38 64 0 90 1 1 625 220 1 1 0 0 2 90 0 0 38 38 65 0 0 2 1 625 210 1 1 0 0 2 0 0 0 38 39 66 0 245 1 1 615 275 1 1 0 0 1 0 0 0 39 40 67 0 157 1 1 615 280 1 1 0 0 1 0 0 0 40 41 68 0 103 1 1 635 65 1 1 0 0 2 0 0 0 41 41 69 0 0 2 1 635 30 1 1 0 0 2 0 0 0 41 42 70 0 160 1 1 685 115 1 1 0 0 2 180 0 0 42 43 71 0 157 1 1 685 115 1 1 0 0 1 0 0 0 43 42 72 0 0 2 1 630 130 1 1 0 0 2 0 0 0 42 44 73 0 103 1 1 635 185 1 1 0 0 2 0 0 0 44 44 74 0 0 2 1 635 190 1 1 0 0 2 0 0 0 44 45 75 0 160 1 1 685 235 1 1 0 0 2 180 0 0 45 46 76 0 157 1 1 685 235 1 1 0 0 1 0 0 0 46 45 77 0 0 2 1 635 250 1 1 0 0 2 0 0 0 45 47 78 0 103 1 1 695 185 1 1 0 0 2 0 0 0 47 47 79 0 0 2 1 700 160 1 1 0 0 2 0 0 0 47 48 80 0 103 1 1 695 65 1 1 0 0 2 0 0 0 48 48 81 0 0 2 1 700 30 1 1 0 0 2 0 0 0 48 49 82 0 448 1 1 760 90 1 1 0 0 2 0 0 0 49 50 83 0 157 1 1 770 145 1 1 0 0 1 0 0 0 50 49 84 0 0 2 1 700 65 1 1 0 0 2 0 0 0 49 51 85 0 90 1 1 780 90 1 1 0 0 2 90 0 0 51 51 86 0 0 2 1 780 80 1 1 0 0 2 0 0 0 51 52 87 0 245 1 1 770 145 1 1 0 0 1 0 0 0 52 53 88 0 448 1 1 765 215 1 1 0 0 2 0 0 0 53 54 89 0 157 1 1 775 270 1 1 0 0 1 0 0 0 54 53 90 0 0 2 1 705 190 1 1 0 0 2 0 0 0 53 55 91 0 90 1 1 785 215 1 1 0 0 2 90 0 0 55 55 92 0 0 2 1 785 205 1 1 0 0 2 0 0 0 55 56 93 0 245 1 1 775 270 1 1 0 0 1 0 0 0 56 57 94 0 103 1 1 795 185 1 1 0 0 2 0 0 0 57 57 95 0 0 2 1 800 160 1 1 0 0 2 0 0 0 57 58 96 0 103 1 1 795 65 1 1 0 0 2 0 0 0 58 58 97 0 0 2 1 800 40 1 1 0 0 2 0 0 0 58 59 98 0 90 1 1 855 215 1 1 0 0 2 90 0 0 59 59 99 0 0 2 1 860 240 1 1 0 0 2 0 0 0 59 60 100 0 157 1 1 855 255 1 1 0 0 1 0 0 0 60 61 101 0 90 1 1 855 85 1 1 0 0 2 90 0 0 61 61 102 0 0 2 1 860 110 1 1 0 0 2 0 0 0 61 62 103 0 157 1 1 855 125 1 1 0 0 1 0 0 0 62 63 104 0 245 1 1 185 145 1 1 0 0 1 0 0 0 63 64 105 0 245 1 1 185 130 1 1 0 0 1 0 0 0 64 65 106 0 245 1 1 250 130 1 1 0 0 1 0 0 0 65 66 107 0 245 1 1 335 145 1 1 0 0 1 0 0 0 66 67 108 0 245 1 1 335 130 1 1 0 0 1 0 0 0 67 68 109 0 245 1 1 405 130 1 1 0 0 1 0 0 0 68 69 110 0 245 1 1 425 65 1 1 0 0 1 0 0 0 69 70 111 0 245 1 1 425 185 1 1 0 0 1 0 0 0 70 71 112 0 245 1 1 495 185 1 1 0 0 1 0 0 0 71 72 113 0 245 1 1 535 185 1 1 0 0 1 0 0 0 72 73 114 0 245 1 1 535 205 1 1 0 0 1 0 0 0 73 74 115 0 245 1 1 495 65 1 1 0 0 1 0 0 0 74 75 116 0 245 1 1 535 45 1 1 0 0 1 0 0 0 75 76 117 0 245 1 1 535 65 1 1 0 0 1 0 0 0 76 77 118 0 245 1 1 615 185 1 1 0 0 1 0 0 0 77 78 119 0 245 1 1 615 205 1 1 0 0 1 0 0 0 78 79 120 0 245 1 1 615 75 1 1 0 0 1 0 0 0 79 80 121 0 245 1 1 615 65 1 1 0 0 1 0 0 0 80 81 122 0 245 1 1 685 65 1 1 0 0 1 0 0 0 81 82 123 0 245 1 1 685 185 1 1 0 0 1 0 0 0 82 83 124 0 245 1 1 770 75 1 1 0 0 1 0 0 0 83 84 125 0 245 1 1 770 65 1 1 0 0 1 0 0 0 84 85 126 0 245 1 1 775 200 1 1 0 0 1 0 0 0 85 86 127 0 245 1 1 775 185 1 1 0 0 1 0 0 0 86 87 128 0 250 1 1 145 -55 1 1 0 0 0 0 0 0 87 88 129 0 245 1 1 855 65 1 1 0 0 1 0 0 0 88 89 130 0 140 1 1 855 55 1 1 0 0 1 90 0 0 89 90 131 0 245 1 1 855 185 1 1 0 0 1 0 0 0 90 91 132 0 140 1 1 855 175 1 1 0 0 1 90 0 0 91 91 133 0 0 3 1 835 155 1 1 0 0 1 0 0 0 91 89 134 0 0 3 1 835 35 1 1 0 0 1 0 0 0 89 93 136 0 245 1 1 95 130 1 1 0 0 1 0 0 0 93 94 137 0 140 1 1 95 120 1 1 0 0 1 90 0 0 94 94 138 0 0 3 1 75 100 1 1 0 0 1 0 0 0 94 103 0 1 0 0 1 0 1 0 1 1 0 0 2 95 265 95 265 0 1 0 1 8 1 17 0 0 1 0 1 1 0 0 2 195 200 185 215 1 195 215 1 1 2 3 1 105 0 0 1 0 1 1 0 0 2 170 130 185 130 0 1 2 3 6 0 17 0 0 1 0 1 1 0 0 2 185 215 185 215 0 1 3 4 13 0 12 0 0 1 0 1 1 0 0 2 250 185 250 185 0 1 4 5 17 0 5 1 0 1 0 1 1 0 0 2 185 215 175 200 1 175 215 1 5 6 21 1 23 0 0 1 0 1 1 0 0 2 345 200 335 215 1 345 215 1 6 7 15 1 108 0 0 1 0 1 1 0 0 2 300 130 335 130 0 1 7 8 19 0 23 0 0 1 0 1 1 0 0 2 335 215 335 215 0 1 8 9 23 0 18 1 0 1 0 1 1 0 0 2 335 215 325 200 1 325 215 1 9 10 116 0 117 0 0 1 0 1 1 0 0 2 535 45 535 65 0 1 10 11 110 0 26 1 0 1 0 1 1 0 0 2 425 65 405 75 1 405 65 1 11 12 51 0 113 0 0 1 0 1 1 0 0 2 535 150 535 185 0 1 12 13 111 0 28 0 0 1 0 1 1 0 0 2 425 185 405 180 1 405 185 1 13 14 64 1 66 0 0 1 0 1 1 0 0 2 625 260 615 275 1 625 275 1 14 15 48 0 49 0 0 1 0 1 1 0 0 2 535 -30 535 -25 0 1 15 16 118 0 119 0 0 1 0 1 1 0 0 2 615 185 615 205 0 1 16 17 45 1 47 0 0 1 0 1 1 0 0 2 545 260 535 275 1 545 275 1 17 18 113 0 114 0 0 1 0 1 1 0 0 2 535 185 535 205 0 1 18 19 47 0 43 1 0 1 0 1 1 0 0 2 535 275 525 260 1 525 275 1 19 20 38 0 49 0 0 1 0 1 1 0 0 2 525 -10 535 -25 1 525 -25 1 20 21 49 0 40 0 0 1 0 1 1 0 0 2 535 -25 545 -10 1 545 -25 1 21 22 50 0 47 0 0 1 0 1 1 0 0 2 535 280 535 275 0 1 22 23 58 1 60 0 0 1 0 1 1 0 0 2 625 130 615 145 1 625 145 1 23 24 53 1 121 0 0 1 0 1 1 0 0 2 595 65 615 65 0 1 24 25 56 0 60 0 0 1 0 1 1 0 0 2 615 145 615 145 0 1 25 26 60 0 55 1 0 1 0 1 1 0 0 2 615 145 605 130 1 605 145 1 26 27 115 0 117 0 0 1 0 1 1 0 0 2 495 65 535 65 0 1 27 28 66 0 62 1 0 1 0 1 1 0 0 2 615 275 605 260 1 605 275 1 28 29 67 0 66 0 0 1 0 1 1 0 0 2 615 280 615 275 0 1 29 30 71 0 70 0 0 1 0 1 1 0 0 2 685 115 685 115 0 1 30 31 76 0 75 0 0 1 0 1 1 0 0 2 685 235 685 235 0 1 31 32 85 1 87 0 0 1 0 1 1 0 0 2 780 130 770 145 1 780 145 1 32 33 80 1 125 0 0 1 0 1 1 0 0 2 735 65 770 65 0 1 33 34 83 0 87 0 0 1 0 1 1 0 0 2 770 145 770 145 0 1 34 35 87 0 82 1 0 1 0 1 1 0 0 2 770 145 760 130 1 760 145 1 35 36 91 1 93 0 0 1 0 1 1 0 0 2 785 255 775 270 1 785 270 1 36 37 78 1 127 0 0 1 0 1 1 0 0 2 735 185 775 185 0 1 37 38 89 0 93 0 0 1 0 1 1 0 0 2 775 270 775 270 0 1 38 39 93 0 88 1 0 1 0 1 1 0 0 2 775 270 765 255 1 765 270 1 39 40 100 0 98 1 0 1 0 1 1 0 0 2 855 255 855 255 0 1 40 41 103 0 101 1 0 1 0 1 1 0 0 2 855 125 855 125 0 1 41 43 104 0 105 0 0 1 0 1 1 0 0 2 185 145 185 130 0 1 43 44 5 0 104 0 0 1 0 1 1 0 0 2 175 160 185 145 1 175 145 1 44 45 104 0 8 0 0 1 0 1 1 0 0 2 185 145 195 160 1 195 145 1 45 46 105 0 10 0 0 1 0 1 1 0 0 2 185 130 200 130 0 1 46 47 12 1 106 0 0 1 0 1 1 0 0 2 250 145 250 130 0 1 47 48 10 1 106 0 0 1 0 1 1 0 0 2 240 130 250 130 0 1 48 49 106 0 15 0 0 1 0 1 1 0 0 2 250 130 260 130 0 1 49 50 107 0 108 0 0 1 0 1 1 0 0 2 335 145 335 130 0 1 50 51 18 0 107 0 0 1 0 1 1 0 0 2 325 160 335 145 1 325 145 1 51 52 107 0 21 0 0 1 0 1 1 0 0 2 335 145 345 160 1 345 145 1 52 53 108 0 24 0 0 1 0 1 1 0 0 2 335 130 350 130 0 1 53 54 109 0 26 0 0 1 0 1 1 0 0 2 405 130 405 115 0 1 54 55 24 1 109 0 0 1 0 1 1 0 0 2 390 130 405 130 0 1 55 56 109 0 28 1 0 1 0 1 1 0 0 2 405 130 405 140 0 1 56 57 32 1 110 0 0 1 0 1 1 0 0 2 440 75 425 65 1 425 75 1 57 58 110 0 30 1 0 1 0 1 1 0 0 2 425 65 440 55 1 425 55 1 58 59 36 1 111 0 0 1 0 1 1 0 0 2 440 195 425 185 1 425 195 1 59 60 111 0 34 1 0 1 0 1 1 0 0 2 425 185 440 175 1 425 175 1 60 61 34 0 112 0 0 1 0 1 1 0 0 2 480 175 495 185 1 495 175 1 61 62 112 0 36 0 0 1 0 1 1 0 0 2 495 185 480 195 1 495 195 1 62 63 42 0 113 0 0 1 0 1 1 0 0 2 555 185 535 185 0 1 63 64 113 0 112 0 0 1 0 1 1 0 0 2 535 185 495 185 0 1 64 65 43 0 114 0 0 1 0 1 1 0 0 2 525 220 535 205 1 525 205 1 65 66 114 0 45 0 0 1 0 1 1 0 0 2 535 205 545 220 1 545 205 1 66 67 30 0 115 0 0 1 0 1 1 0 0 2 480 55 495 65 1 495 55 1 67 68 115 0 32 0 0 1 0 1 1 0 0 2 495 65 480 75 1 495 75 1 68 69 40 1 116 0 0 1 0 1 1 0 0 2 545 30 535 45 1 545 45 1 69 70 116 0 38 1 0 1 0 1 1 0 0 2 535 45 525 30 1 525 45 1 70 71 117 0 53 0 0 1 0 1 1 0 0 2 535 65 555 65 0 1 71 72 117 0 51 1 0 1 0 1 1 0 0 2 535 65 535 110 0 1 72 73 62 0 119 0 0 1 0 1 1 0 0 2 605 220 615 205 1 605 205 1 73 74 42 1 118 0 0 1 0 1 1 0 0 2 595 185 615 185 0 1 74 75 118 0 73 0 0 1 0 1 1 0 0 2 615 185 635 185 0 1 75 76 119 0 64 0 0 1 0 1 1 0 0 2 615 205 625 220 1 625 205 1 76 77 120 0 121 0 0 1 0 1 1 0 0 2 615 75 615 65 0 1 77 78 55 0 120 0 0 1 0 1 1 0 0 2 605 90 615 75 1 605 75 1 78 79 120 0 58 0 0 1 0 1 1 0 0 2 615 75 625 90 1 625 75 1 79 80 121 0 68 0 0 1 0 1 1 0 0 2 615 65 635 65 0 1 80 81 70 1 122 0 0 1 0 1 1 0 0 2 685 75 685 65 0 1 81 82 68 1 122 0 0 1 0 1 1 0 0 2 675 65 685 65 0 1 82 83 122 0 80 0 0 1 0 1 1 0 0 2 685 65 695 65 0 1 83 84 75 1 123 0 0 1 0 1 1 0 0 2 685 195 685 185 0 1 84 85 73 1 123 0 0 1 0 1 1 0 0 2 675 185 685 185 0 1 85 86 123 0 78 0 0 1 0 1 1 0 0 2 685 185 695 185 0 1 86 87 124 0 125 0 0 1 0 1 1 0 0 2 770 75 770 65 0 1 87 88 82 0 124 0 0 1 0 1 1 0 0 2 760 90 770 75 1 760 75 1 88 89 124 0 85 0 0 1 0 1 1 0 0 2 770 75 780 90 1 780 75 1 89 90 125 0 96 0 0 1 0 1 1 0 0 2 770 65 795 65 0 1 90 91 126 0 127 0 0 1 0 1 1 0 0 2 775 200 775 185 0 1 91 92 88 0 126 0 0 1 0 1 1 0 0 2 765 215 775 200 1 765 200 1 92 93 126 0 91 0 0 1 0 1 1 0 0 2 775 200 785 215 1 785 200 1 93 94 127 0 94 0 0 1 0 1 1 0 0 2 775 185 795 185 0 1 94 95 0 0 136 0 0 1 0 1 1 0 0 2 95 225 95 130 0 1 95 96 136 0 3 0 0 1 0 1 1 0 0 2 95 130 130 130 0 1 96 97 96 1 129 0 0 1 0 1 1 0 0 2 835 65 855 65 0 1 97 98 129 0 101 0 0 1 0 1 1 0 0 2 855 65 855 85 0 1 98 99 94 1 131 0 0 1 0 1 1 0 0 2 835 185 855 185 0 1 99 100 131 0 98 0 0 1 0 1 1 0 0 2 855 185 855 215 0 1 100 101 130 0 129 0 0 1 0 1 1 0 0 2 855 55 855 65 0 1 101 102 132 0 131 0 0 1 0 1 1 0 0 2 855 175 855 185 0 1 102 104 137 0 136 0 0 1 0 1 1 0 0 2 95 120 95 130 0 1 104 0 0 256 256 75 -64 331 192 11 Courier New 8 0 0 256 256 256 256 5 5 1 0 -9 -36 952 600 0 0 

==> anc/T_FLIPFLOP.i <==
$ -------------------------------------------------------------
$ File     : C:\DATA\athena\aplac\APLAC_tutorial\web\T_FLIPFLOP.i
$ Schema file  : C:\DATA\athena\aplac\APLAC_tutorial\web\T_FLIPFLOP.N
$ Generated with APLAC Editor version 3.4.7
$ Tue May 05 11:29:05 2020
$ -------------------------------------------------------------



Volt V1 N0 GND 
+ TRAN (2.07f*Normal(t,50p,2p)
+ +2.07f*Normal(t,100p,2p)
+ +2.07f*Normal(t,150p,2p)
+ +2.07f*Normal(t,200p,2p))
Ind L1 N0 node1 
+ 2.67p
JJ JJ1 node1 GND 
+ IC=250u
+ C=0.1p
Res R1 node1 GND 
+ 3
Ind L2 node1 node2 
+ 1.33p
Curr I1 GND node2 
+ TRAN Ifte(t<10p,
+ 450u*t/10p, 450u)
Ind L3 node2 node3 
+ 0.8p
JJ JJ2 node3 GND 
+ IC=250u
+ C=0.1p
Res R2 node3 GND 
+ 3
Ind L4 node3 node4 
+ 0.27p
Ind L5 node4 node5 
+ 1.87p
Ind L6 node6 node4 
+ 0.14p
JJ JJ3 node7 node5 
+ IC=125u
+ C=0.1p
Res R3 node7 node5 
+ 4.3
JJ JJ4 node8 node6 
+ IC=302u
+ C=0.1p
Res R4 node8 node6 
+ 2.8
JJ JJ5 GND node7 
+ IC=192u
+ C=0.1p
Res R5 GND node7 
+ 3.5
Ind L9 node8 node9 
+ 8.0p
JJ JJ6 node8 GND 
+ IC=125u
+ C=0.1p
Res R6 node8 GND 
+ 4.3
Ind L7 node8 node7 
+ 8.0p
Ind L8 node7 node10 
+ 5.33p
JJ JJ7 node10 GND 
+ IC=192u
+ C=0.1p
Res R7 node10 GND 
+ 3.5
JJ JJ8 node9 GND 
+ IC=125u
+ C=0.1p
Res R8 node9 GND 
+ 4.3
Ind L10 node10 node11 
+ 3.2p
Curr I2 GND node11 
+ TRAN Ifte(t<10p,
+ 312u*t/10p, 312u)
Ind L11 node9 node12 
+ 4.0p
Curr I3 GND node12 
+ TRAN Ifte(t<10p,
+ 250u*t/10p, 250u)
Ind L12 node12 node13 
+ 1.33p
Ind L13 node11 node14 
+ 1.0p
JJ JJ9 node14 GND 
+ IC=250u
+ C=0.1p
Res R9 node14 GND 
+ 3
JJ JJ10 node13 GND 
+ IC=192u
+ C=0.1p
Res R10 node13 GND 
+ 3.5
Ind L14 node13 N2 
+ 4p
Ind L15 node14 N1 
+ 4p
Res R11 N2 GND 
+ 1MEG
Res R12 N1 GND 
+ 1MEG
Sweep "" LOOP 2500 TIME LIN 0 250p
Show Y Vtran(N0) PEN 1
+ Y2 Vtran(N1) PEN 2
+ Y2 Vtran(N2) PEN 3

EndSweep

